Pattern-Derived Visual Swarm Games: Multi-Scale Drone-Vision States for Interception and Sustainability Audits

We convert drone-vision annotation streams into virtual swarm-game states without controlling physical drones. VisDrone and UAVSwarm metadata are compressed into a Bloom representation; deterministic probes produce bounded capability vectors, image-space formations, finite zero-sum payoffs, and human-readable visual overlays. The audit scales from $6\times 6$ to $32\times 32$ finite games and adds a repeated Markov layer with stock, fatigue, adaptation, exposure, stress, budget, data-growth, model-improvement, and entropy-budget state variables. Local screen tuning raises robust screen security from $0.526$ to $0.593$, and the $32\times 32$ tuned screen reaches value $0.616$. A field readout audit shows that fixed-pixel rasters do not improve monotonically: $128\times 128$ accuracy is $67.2\%$ and hotspot error is $0.136$. The diagnosed error is shrinking image-plane bandwidth. A finite empirical-risk encoder over scale-normalized Gaussian bandwidths selects a scale-normalized encoder with $\lambda=1.50$, reaching $77.6\%$ accuracy at $128\times 128$ and reducing joint loss by $0.185$. A server-side audit checks $16{,}777{,}216$ target-localization states, and a 32-round repeated-game audit over $16{,}777{,}216$ trajectories selects a budget-adaptive policy with value $0.461$.

==> anc/ANCILLARY_README.md <==
# Ancillary files

This ancillary package accompanies *"Pattern-Derived Visual Swarm Games:
Multi-Scale Drone-Vision States for Interception and Sustainability Audits."*

## Contents

- `code/`
  - `sketch.py` builds compact Bloom representations from VisDrone and UAVSwarm
    annotation streams and draws deterministic virtual drone capabilities.
  - `swarm_game.py` implements the abstract formation game used from 6v6 through
    32v32, approximate zero-sum solver, tuned-screen audit, risk-hotspot scoring,
    and visual-regime raster features.
  - `markov_game.py` implements the repeated system game with stock, fatigue,
    adaptation, exposure, public-fear/stress, budget, dataset-growth,
    model-improvement, and entropy-budget state variables.
  - `render_tactical.py` draws human-readable tactical overlays, including the
    optional risk-hotspot marker.
- `scripts/materialize_experiments.py` regenerates all CSV tables, JSON
  summaries, LaTeX number/table fragments, and figures.
- `formal/` contains Lean and Coq certificates for the finite encoder-selection
  inequality and the fixed-point 128-by-128 numeric gains behind Figure 7.
- `results/` contains the generated tables, summaries, and selected figure
  files used by the paper.
  - `results/tables/seed17_tactical_audit.csv` is the per-attacker readout
    behind Figures 3--4.
  - `results/tables/source_ablation_seed17.csv` compares VisDrone-only,
    UAVSwarm-only, and composite representations for the displayed seed.
  - `results/tables/multiscale_swarm_summary.csv` reports the 6v6, 8v8, 16v16,
    and 32v32 formation and visual-regime audit.
  - `results/tables/field_resolution_audit.csv` reports fixed-pixel 32-by-32
    through 128-by-128 visual readout accuracy, hotspot error, active cells, and
    entropy.
  - `results/tables/field_resolution_optimization.csv` reports the selected
    fixed-pixel or scale-normalized visual encoder, classification-loss gain,
    hotspot-error gain, and joint-loss gain.
  - `results/tables/field_bandwidth_candidates.csv` contains the finite
    bandwidth candidate family behind the encoder selection.
  - `results/tables/field_numeric_certificates.csv` records fixed-point local
    and remote gain identities used by the Lean/Coq checks.
  - `results/tables/ethics_stress_audit.csv` reports repeated-game policy scores
    under false-alarm, overcollection, escalation, and autonomy-risk dimensions.
  - `results/tables/literature_language_comparison.csv` separates
    English/international sources, Russian-language vision sources,
    Russian-language mathematical sources, and governance sources.
  - `results/tables/reference_evidence_audit.csv` maps theorem/dataset
    references to implementation hooks and observed evidence.
- `data/manifests/` records verified dataset sources and local smoke-test file
  hashes.  Large raw datasets are not included in the source bundle.
- `server/` contains scripts intended for the remote GPU/server.  They download
  full datasets into `/workspace/data`, not into the local repository, and
  include CUDA batched finite-game, full-dataset strategy, repeated
  Markov/entropy-budget, field-resolution encoder, and formal-proof audits.

## Reproduce

```bash
make experiments
make paper
make bundle
```

The model is an abstract research benchmark for virtual swarms.  It does not
provide flight-control, targeting, routing, or deployment instructions.


==> anc/Dockerfile <==
FROM python:3.11-slim

ENV DEBIAN_FRONTEND=noninteractive
WORKDIR /work

RUN apt-get update && apt-get install -y --no-install-recommends \
    make \
    poppler-utils \
    texlive-latex-base \
    texlive-latex-extra \
    texlive-fonts-recommended \
    texlive-science \
    && rm -rf /var/lib/apt/lists/*

COPY requirements.txt /tmp/requirements.txt
RUN pip install --no-cache-dir -r /tmp/requirements.txt

CMD ["make", "experiments", "paper"]


==> anc/Makefile <==
.PHONY: experiments paper arxiv bundle clean

experiments:
	MPLCONFIGDIR=$(CURDIR)/.mplconfig python3 scripts/materialize_experiments.py

paper: experiments
	cd paper && pdflatex -interaction=nonstopmode -halt-on-error main.tex
	cd paper && bibtex main
	cd paper && pdflatex -interaction=nonstopmode -halt-on-error main.tex
	cd paper && pdflatex -interaction=nonstopmode -halt-on-error main.tex

arxiv: paper
	./build_arxiv.sh

bundle: arxiv

clean:
	rm -rf arxiv_build dist
	rm -f paper/*.aux paper/*.bbl paper/*.blg paper/*.log paper/*.out paper/*.pdf


==> anc/README.md <==
# Pattern-Derived Visual Swarm Games

This repository contains the manuscript, code, reproducible local smoke
experiments, Docker environment, and source-bundle scripts for a
computer-vision/pattern-recognition and game-theory study of virtual drone
swarm states.

The core idea is deliberately synthetic: real drone-vision datasets are streamed
into a compact Bloom representation, and deterministic probes into that
representation generate virtual capability vectors.  No physical drone is
controlled.  The game layer evaluates abstract formation choices from 6v6
through 32v32, compares alternative target localizers, tunes screen responses
against a risk-hotspot score, and renders human-readable tactical overlays for
pattern-recognition experiments.  A repeated Markov-game layer then tracks
stock, fatigue, EW adaptation, radar exposure, public-fear/stress,
insurance/oil pressure, budget, data-growth, model-improvement, and
entropy-budget states.

## Data Policy

Large datasets should be downloaded on the remote GPU/server, not into the local
working tree.  The local tree keeps only a small reproducibility core:

- VisDrone2019-DET val split, used as a compact annotation/image source.
- UAVSwarm annotation JSON files, used as real swarm geometry metadata.
- Sheffield UAV landing README and small ground-truth zip, used for provenance.

Full dataset download commands live in `server/download_datasets.sh`.

## Reproduce Locally

```bash
make experiments
make paper
make bundle
```

Docker reproduction:

```bash
docker build -t visual-swarm-games .
docker run --rm -v "$PWD:/work" visual-swarm-games make experiments paper
```

Key outputs:

- `results/summaries/experiment_summary.json`
- `results/tables/*.csv`
- `results/tables/seed17_tactical_audit.csv`
- `results/tables/source_ablation_seed17.csv`
- `results/tables/multiscale_swarm_summary.csv`
- `results/tables/field_resolution_audit.csv`
- `results/tables/field_resolution_optimization.csv`
- `results/tables/field_bandwidth_candidates.csv`
- `results/tables/field_numeric_certificates.csv`
- `results/tables/ethics_stress_audit.csv`
- `results/tables/literature_language_comparison.csv`
- `results/tables/reference_evidence_audit.csv`
- `results/figures/fig_multiscale_summary.png`
- `results/figures/fig_tactical_overlay.png`
- `results/figures/fig_tactical_before_after.png`
- `results/figures/fig_large_field_overlay.png`
- `results/figures/fig_field_resolution_audit.png`
- `results/figures/fig_field_resolution_optimization.png`
- `results/figures/fig_markov_entropy_budget.png`
- `dist/drone_swarm_games_arxiv.zip`

## Server-Side Scale Audit

When SSH access to the remote server is available:

```bash
server/bootstrap.sh
server/download_datasets.sh
server/run_gpu_game_theory_sweep.sh
server/run_dataset_strategy_audit.sh
server/run_markov_entropy_audit.sh
server/run_field_resolution_audit.sh
server/run_formal_checks.sh
```

The finite-game sweep writes `/workspace/results/gpu_game_theory_sweep.json`
and can use the `SIZES`, `SCRATCH_GB`, `SCENARIOS`, `BATCH`, and `STEPS`
environment variables.  `SIZES` defaults to `6,8,16,32`; `SCENARIOS` is per
swarm size.  The full-dataset target/risk audit writes
`/workspace/results/dataset_strategy_audit.{json,csv}` and accepts
`STRATEGY_SCENARIOS`, `STRATEGY_BATCH`, `STRATEGY_GRID`, and
`STRATEGY_SCRATCH_GB`.  The repeated Markov/entropy-budget audit writes
`/workspace/results/markov_entropy_audit.{json,csv}` and accepts
`MARKOV_TRAJECTORIES`, `MARKOV_BATCH`, `MARKOV_HORIZON`, and
`MARKOV_SCRATCH_GB`.  The field-resolution audit writes
`/workspace/results/field_resolution_audit.json` and accepts `FIELD_SIDES`,
`FIELD_SCENARIOS`, `FIELD_BATCH`, `FIELD_AGENTS`, and
`FIELD_BANDWIDTH_MULTIPLIERS`; it evaluates fixed-pixel and scale-normalized
visual encoders without downloading raw datasets locally.  The formal check
script writes `/workspace/results/formal_checks.json` after compiling the Lean
and Coq certificates in `formal/`.

`server/download_datasets.sh` fetches small Sheffield provenance files by
default; set `DOWNLOAD_SHEFFIELD_LARGE=1` on the server to include the 7.6 GB
simulation archive and 53 GB real-video archive.

## Safety Boundary

The project is an abstract scientific benchmark for pattern-derived virtual
agents.  It
does not include flight-control code, targeting code, route planning, weapon
parameters, or operational deployment guidance.


==> anc/code/markov_game.py <==
"""Repeated system game for virtual swarm sustainability.

This layer sits above the single-image formation game.  It models how abstract
stocks, fatigue, adaptation, exposure, public fear/stress, budget pressure,
dataset growth, and model improvement co-evolve over repeated rounds.  It is a
simulation benchmark, not an operational planner.
"""

from __future__ import annotations

from dataclasses import dataclass
import math

import numpy as np


STATE_NAMES = (
    "drone_stock",
    "interceptor_stock",
    "operator_fatigue",
    "ew_adaptation",
    "radar_exposure",
    "public_fear",
    "insurance_oil_pressure",
    "budget_justification",
    "dataset_growth",
    "ai_model_improvement",
    "entropy_budget",
)

ATTACKER_MODES = ("probe", "saturate", "jam", "decoy", "attrit")


@dataclass(frozen=True)
class Policy:
    name: str
    base_security: float
    intensity: float
    exposure: float
    target_error: float
    entropy: float
    data_capture: float


POLICIES = (
    Policy("conservative", 0.55, 0.38, 0.28, 0.31, 0.42, 0.45),
    Policy("fixed_screen", 0.60, 0.55, 0.45, 0.25, 0.50, 0.55),
    Policy("centroid_screen", 0.64, 0.61, 0.50, 0.18, 0.56, 0.62),
    Policy("pattern_fusion", 0.63, 0.64, 0.57, 0.14, 0.66, 0.75),
    Policy("posterior_screen", 0.62, 0.69, 0.66, 0.08, 0.50, 0.82),
    Policy("budget_adaptive", 0.61, 0.52, 0.41, 0.17, 0.72, 0.70),
)


MODE_PARAMS = {
    "probe": {"pressure": 0.42, "jam": 0.18, "fear": 0.30, "cost": 0.38, "entropy": 0.65},
    "saturate": {"pressure": 0.78, "jam": 0.26, "fear": 0.62, "cost": 0.76, "entropy": 0.58},
    "jam": {"pressure": 0.60, "jam": 0.78, "fear": 0.50, "cost": 0.55, "entropy": 0.42},
    "decoy": {"pressure": 0.54, "jam": 0.40, "fear": 0.56, "cost": 0.62, "entropy": 0.86},
    "attrit": {"pressure": 0.70, "jam": 0.34, "fear": 0.46, "cost": 0.82, "entropy": 0.50},
}


def clip01(x: np.ndarray | float) -> np.ndarray | float:
    return np.clip(x, 0.0, 1.0)


def initial_states(n: int, seed: int) -> np.ndarray:
    rng = np.random.default_rng(seed)
    state = np.zeros((n, len(STATE_NAMES)), dtype=float)
    state[:, 0] = rng.beta(7.0, 2.5, n)      # drone stock pressure
    state[:, 1] = rng.beta(8.0, 2.0, n)      # interceptor stock
    state[:, 2] = rng.beta(2.0, 8.0, n)      # fatigue
    state[:, 3] = rng.beta(2.0, 7.0, n)      # EW adaptation
    state[:, 4] = rng.beta(2.0, 8.0, n)      # radar exposure
    state[:, 5] = rng.beta(2.0, 6.0, n)      # public fear
    state[:, 6] = rng.beta(2.0, 7.0, n)      # insurance/oil pressure
    state[:, 7] = rng.beta(3.0, 5.0, n)      # budget justification
    state[:, 8] = rng.beta(2.0, 8.0, n)      # dataset growth
    state[:, 9] = rng.beta(2.0, 9.0, n)      # AI model improvement
    state[:, 10] = rng.beta(5.0, 3.0, n)     # entropy budget
    return state


def mode_schedule(n: int, horizon: int, seed: int) -> np.ndarray:
    rng = np.random.default_rng(seed)
    probs = np.array([0.24, 0.22, 0.18, 0.20, 0.16])
    return rng.choice(len(ATTACKER_MODES), size=(n, horizon), p=probs)


def transition(state: np.ndarray, policy: Policy, mode_name: str) -> tuple[np.ndarray, dict[str, np.ndarray]]:
    mode = MODE_PARAMS[mode_name]
    d_stock, i_stock, fatigue, ew, exposure, fear, pressure, budget, data, model, entropy = state.T
    model_bonus = 0.16 * model + 0.06 * np.sqrt(np.maximum(data, 0.0))
    entropy_bonus = 0.06 * entropy * policy.entropy
    ew_penalty = 0.18 * ew * mode["jam"]
    fatigue_penalty = 0.11 * fatigue
    stock_penalty = 0.18 * np.maximum(0.35 - i_stock, 0.0)
    targeting_penalty = 0.16 * policy.target_error * mode["pressure"]
    security = clip01(policy.base_security + model_bonus + entropy_bonus - ew_penalty - fatigue_penalty - stock_penalty - targeting_penalty)
    leakage = clip01(mode["pressure"] * d_stock * (1.0 - security))
    sortie_cost = policy.intensity * mode["cost"]
    radar_load = policy.exposure * (0.35 + 0.65 * mode["pressure"])
    observation_yield = policy.data_capture * (0.35 + mode["entropy"]) * (0.30 + leakage + 0.35 * radar_load)

    nxt = state.copy()
    nxt[:, 0] = clip01(d_stock - 0.035 * security * policy.intensity + 0.018 * mode["pressure"])
    nxt[:, 1] = clip01(i_stock - 0.055 * sortie_cost + 0.028 * budget)
    nxt[:, 2] = clip01(0.86 * fatigue + 0.11 * sortie_cost + 0.055 * leakage)
    nxt[:, 3] = clip01(0.83 * ew + 0.12 * mode["jam"] * policy.exposure + 0.035 * leakage)
    nxt[:, 4] = clip01(0.78 * exposure + 0.17 * radar_load)
    nxt[:, 5] = clip01(0.82 * fear + 0.22 * leakage + 0.06 * exposure)
    nxt[:, 6] = clip01(0.85 * pressure + 0.18 * fear + 0.16 * leakage)
    nxt[:, 7] = clip01(0.80 * budget + 0.18 * fear + 0.14 * pressure + 0.10 * data - 0.06 * exposure)
    nxt[:, 8] = clip01(0.90 * data + 0.14 * observation_yield)
    nxt[:, 9] = clip01(0.92 * model + 0.10 * np.log1p(4.0 * nxt[:, 8]) * entropy - 0.035 * ew)
    nxt[:, 10] = clip01(0.88 * entropy + 0.10 * policy.entropy + 0.06 * mode["entropy"] - 0.08 * ew)

    stock_health = 0.5 * nxt[:, 0] + 0.5 * nxt[:, 1]
    sustainability = clip01(0.55 * stock_health + 0.25 * nxt[:, 9] + 0.20 * nxt[:, 10])
    utility = (
        0.30 * security
        + 0.16 * sustainability
        + 0.12 * nxt[:, 7]
        + 0.12 * nxt[:, 8]
        + 0.12 * nxt[:, 9]
        + 0.08 * nxt[:, 10]
        - 0.10 * nxt[:, 2]
        - 0.08 * nxt[:, 3]
        - 0.07 * nxt[:, 4]
        - 0.08 * nxt[:, 5]
        - 0.07 * nxt[:, 6]
        - 0.04 * np.maximum(0.35 - nxt[:, 1], 0.0)
    )
    utility = np.clip(utility, -1.0, 1.0)
    alive = (nxt[:, 1] > 0.18) & (nxt[:, 2] < 0.92) & (nxt[:, 6] < 0.95)
    metrics = {
        "security": security,
        "leakage": leakage,
        "utility": utility,
        "alive": alive.astype(float),
        "observation_yield": observation_yield,
    }
    return nxt, metrics


def simulate_policy(policy: Policy, n: int = 2048, horizon: int = 24, seed: int = 20260708) -> dict[str, float]:
    state = initial_states(n, seed)
    modes = mode_schedule(n, horizon, seed + 17)
    discounted = np.zeros(n, dtype=float)
    gamma = 0.96
    survival = np.ones(n, dtype=float)
    security_sum = 0.0
    leakage_sum = 0.0
    for t in range(horizon):
        mode_ids = modes[:, t]
        utility = np.zeros(n, dtype=float)
        security = np.zeros(n, dtype=float)
        leakage = np.zeros(n, dtype=float)
        alive = np.ones(n, dtype=float)
        next_state = state.copy()
        for mid, mode_name in enumerate(ATTACKER_MODES):
            mask = mode_ids == mid
            if not np.any(mask):
                continue
            ns, met = transition(state[mask], policy, mode_name)
            next_state[mask] = ns
            utility[mask] = met["utility"]
            security[mask] = met["security"]
            leakage[mask] = met["leakage"]
            alive[mask] = met["alive"]
        discounted += (gamma ** t) * utility
        survival *= alive
        security_sum += float(security.mean())
        leakage_sum += float(leakage.mean())
        state = next_state
    norm = sum(gamma ** t for t in range(horizon))
    return {
        "policy": policy.name,
        "discounted_value": float(discounted.mean() / norm),
        "survival_probability": float(survival.mean()),
        "mean_security": float(security_sum / horizon),
        "mean_leakage": float(leakage_sum / horizon),
        "final_drone_stock": float(state[:, 0].mean()),
        "final_interceptor_stock": float(state[:, 1].mean()),
        "final_operator_fatigue": float(state[:, 2].mean()),
        "final_ew_adaptation": float(state[:, 3].mean()),
        "final_radar_exposure": float(state[:, 4].mean()),
        "final_public_fear": float(state[:, 5].mean()),
        "final_insurance_oil_pressure": float(state[:, 6].mean()),
        "final_budget_justification": float(state[:, 7].mean()),
        "final_dataset_growth": float(state[:, 8].mean()),
        "final_ai_model_improvement": float(state[:, 9].mean()),
        "final_entropy_budget": float(state[:, 10].mean()),
    }


def run_local_audit(n: int = 2048, horizon: int = 24, seed: int = 20260708) -> list[dict[str, float]]:
    return [simulate_policy(policy, n=n, horizon=horizon, seed=seed + 101 * idx) for idx, policy in enumerate(POLICIES)]


def best_policy(rows: list[dict[str, float]]) -> dict[str, float]:
    return max(rows, key=lambda row: row["discounted_value"])


==> anc/code/render_tactical.py <==
"""Tactical overlay renderer: engagement state -> human-readable image.

Draws a real dataset frame as background, overlays defender and attacker
virtual drones, intra-swarm distance links, per-drone confidence scores and a
predicted-outcome banner.  This is the paper's visual output format; the same
image is later fed BACK through a recognizer (the pattern-recognition loop).
"""

from __future__ import annotations

import json
import os

import numpy as np
from PIL import Image, ImageDraw, ImageFilter, ImageFont

DEF_COLOR = (64, 156, 255)      # defender: blue
ATK_COLOR = (255, 92, 64)       # attacker: red
LINK_DEF = (64, 156, 255, 90)
LINK_ATK = (255, 92, 64, 90)
ASSET_COLOR = (255, 214, 64)


def _font(size: int):
    for cand in [
        "/System/Library/Fonts/Helvetica.ttc",
        "/System/Library/Fonts/Supplemental/Arial.ttf",
        "/usr/share/fonts/truetype/dejavu/DejaVuSans.ttf",
    ]:
        if os.path.exists(cand):
            return ImageFont.truetype(cand, size)
    return ImageFont.load_default()


def render(
    background: str,
    defenders: np.ndarray,        # (n_d, 2) in [0,1]^2 image coords
    attackers: np.ndarray,        # (n_a, 2)
    def_conf: np.ndarray,         # (n_d,) confidence in [0,1]
    atk_conf: np.ndarray,
    asset_xy: tuple[float, float],
    outcome_text: str,
    out_path: str,
    link_km_scale: float = 1.0,   # meters per unit distance for labels
    hotspot_xy: tuple[float, float] | None = None,
    hotspot_score: float | None = None,
    label_stride: int = 1,
    link_stride: int = 1,
) -> None:
    img = Image.open(background).convert("RGB")
    # dim + blur the background slightly so the overlay reads first
    img = img.filter(ImageFilter.GaussianBlur(1.2)).point(lambda p: int(p * 0.62))
    W, H = img.size
    ov = Image.new("RGBA", (W, H), (0, 0, 0, 0))
    dr = ImageDraw.Draw(ov)
    f_sm, f_md, f_lg = _font(max(11, W // 110)), _font(max(13, W // 85)), _font(max(16, W // 60))

    def px(p):
        return (float(p[0]) * W, float(p[1]) * H)

    # asset
    ax, ay = px(asset_xy)
    r = W / 55
    dr.ellipse([ax - r, ay - r, ax + r, ay + r], outline=ASSET_COLOR, width=3)
    dr.ellipse([ax - r / 3, ay - r / 3, ax + r / 3, ay + r / 3], fill=ASSET_COLOR)
    dr.text((ax + r + 4, ay - r), "ASSET", font=f_md, fill=ASSET_COLOR)

    if hotspot_xy is not None:
        hx, hy = px(hotspot_xy)
        hr = W / 70
        dr.ellipse([hx - hr, hy - hr, hx + hr, hy + hr], outline=(255, 72, 220, 240), width=3)
        dr.line([(hx - hr * 1.4, hy), (hx + hr * 1.4, hy)], fill=(255, 72, 220, 210), width=2)
        dr.line([(hx, hy - hr * 1.4), (hx, hy + hr * 1.4)], fill=(255, 72, 220, 210), width=2)
        label = "RISK HOTSPOT" if hotspot_score is None else f"RISK {hotspot_score:.2f}"
        dr.text((hx + hr + 4, hy - hr), label, font=f_md, fill=(255, 170, 240, 255))

    # intra-swarm distance links (nearest neighbors only, keeps it readable)
    for pts, col in [(defenders, LINK_DEF), (attackers, LINK_ATK)]:
        n = len(pts)
        for i in range(n):
            if i % max(1, link_stride) != 0:
                continue
            d = np.linalg.norm(pts - pts[i], axis=1)
            d[i] = np.inf
            j = int(np.argmin(d))
            a, b = px(pts[i]), px(pts[j])
            dr.line([a, b], fill=col, width=2)
            mx, my = (a[0] + b[0]) / 2, (a[1] + b[1]) / 2
            dr.text((mx + 3, my - 10), f"{d[j] * link_km_scale:.2f}", font=f_sm, fill=col[:3] + (220,))

    # drones
    for pts, conf, col, tag in [
        (defenders, def_conf, DEF_COLOR, "D"),
        (attackers, atk_conf, ATK_COLOR, "A"),
    ]:
        for i, p in enumerate(pts):
            x, y = px(p)
            rr = W / 130
            tri = [(x, y - rr * 1.4), (x - rr, y + rr), (x + rr, y + rr)]
            dr.polygon(tri, fill=col + (235,), outline=(255, 255, 255, 200))
            if i % max(1, label_stride) == 0:
                dr.text((x - rr, y + rr + 2), f"{tag}{i}", font=f_sm, fill=(255, 255, 255, 230))
                dr.text((x - rr, y + rr + 15), f"{conf[i]:.2f}", font=f_sm, fill=col + (255,))

    # outcome banner
    pad = 10
    tw = dr.textlength(outcome_text, font=f_lg)
    dr.rounded_rectangle([W / 2 - tw / 2 - pad, 8, W / 2 + tw / 2 + pad, 8 + f_lg.size + 2 * pad // 2 + 8],
                         radius=8, fill=(10, 10, 14, 190))
    dr.text((W / 2 - tw / 2, 14), outcome_text, font=f_lg, fill=(240, 240, 245, 255))

    Image.alpha_composite(img.convert("RGBA"), ov).convert("RGB").save(out_path, quality=94)


def main():
    """Demo: 6v6 engagement on a VisDrone frame, ring screen vs incoming line."""
    import argparse

    ap = argparse.ArgumentParser()
    ap.add_argument("--background", required=True)
    ap.add_argument("--out", required=True)
    ap.add_argument("--seed", type=int, default=1)
    args = ap.parse_args()

    rng = np.random.default_rng(args.seed)
    asset = (0.30, 0.62)
    ang = np.linspace(0, 2 * np.pi, 7)[:-1] + rng.normal(0, 0.08, 6)
    defenders = np.stack([asset[0] + 0.13 * np.cos(ang), asset[1] + 0.16 * np.sin(ang)], 1)
    attackers = np.stack([0.78 + rng.normal(0, 0.03, 6), np.linspace(0.18, 0.85, 6) + rng.normal(0, 0.02, 6)], 1)
    render(
        args.background,
        defenders,
        attackers,
        def_conf=rng.uniform(0.62, 0.97, 6),
        atk_conf=rng.uniform(0.55, 0.95, 6),
        asset_xy=asset,
        outcome_text="PREDICTED LEAKAGE 0.31  |  rho=1.18  |  defender holds",
        out_path=args.out,
    )
    print("wrote", args.out)


if __name__ == "__main__":
    main()


==> anc/code/sketch.py <==
"""Dataset -> Bloom-filter sketch -> virtual drone capability vectors.

The foundation layer of the project: a real drone-vision dataset is streamed
through a Bloom filter over quantized annotation patterns.  Seeded probes into
the filter's bit array then act as a deterministic entropy pool from which
virtual drone capability vectors are drawn.  No physical drone anywhere: the
dataset's pattern statistics ARE the drone population.

VisDrone DET annotation format (one txt per image):
    bbox_left,bbox_top,bbox_width,bbox_height,score,category,truncation,occlusion
Categories: 0 ignored, 1 pedestrian, 2 people, 3 bicycle, 4 car, 5 van,
6 truck, 7 tricycle, 8 awning-tricycle, 9 bus, 10 motor, 11 others.
"""

from __future__ import annotations

import hashlib
import json
import os
from dataclasses import dataclass, field, asdict

import numpy as np

# ---------------------------------------------------------------------------
# Bloom filter sketch
# ---------------------------------------------------------------------------


def _h(data: bytes, salt: int) -> int:
    return int.from_bytes(hashlib.blake2b(data, digest_size=8, salt=salt.to_bytes(8, "little")).digest(), "little")


@dataclass
class BloomSketch:
    """Fixed-size Bloom filter over byte tokens, with counting statistics."""

    m_bits: int = 1 << 20          # 1 Mibit = 128 KiB
    k_hashes: int = 4
    bits: np.ndarray = field(default_factory=lambda: np.zeros(1 << 20, dtype=bool))
    n_tokens: int = 0

    def add(self, token: bytes) -> None:
        for s in range(self.k_hashes):
            self.bits[_h(token, s) % self.m_bits] = True
        self.n_tokens += 1

    def contains(self, token: bytes) -> bool:
        return all(self.bits[_h(token, s) % self.m_bits] for s in range(self.k_hashes))

    @property
    def fill(self) -> float:
        return float(self.bits.mean())

    def digest(self) -> str:
        return hashlib.sha256(np.packbits(self.bits).tobytes()).hexdigest()


# ---------------------------------------------------------------------------
# VisDrone annotation streaming -> tokens
# ---------------------------------------------------------------------------


def visdrone_tokens(ann_dir: str, grid: int = 8, size_buckets: int = 4):
    """Yield quantized pattern tokens from a VisDrone DET annotation folder.

    Tokens are per-object (category, position cell, size bucket, occlusion)
    tuples plus per-image co-occurrence pairs, so the sketch captures both
    object statistics and spatial configuration patterns.
    """
    files = sorted(f for f in os.listdir(ann_dir) if f.endswith(".txt"))
    for fname in files:
        objs = []
        with open(os.path.join(ann_dir, fname)) as fh:
            for line in fh:
                parts = line.strip().rstrip(",").split(",")
                if len(parts) < 8:
                    continue
                left, top, w, hgt = (int(parts[i]) for i in range(4))
                cat, occ = int(parts[5]), int(parts[7])
                if cat == 0 or w <= 0 or hgt <= 0:
                    continue
                # Position cell on a grid x grid layout (image sizes vary; use
                # a fixed 2000x1500 reference frame, clipped).
                cx = min(grid - 1, max(0, (left + w // 2) * grid // 2000))
                cy = min(grid - 1, max(0, (top + hgt // 2) * grid // 1500))
                sz = min(size_buckets - 1, int(np.log2(max(1, w * hgt)) / 20 * size_buckets))
                objs.append((cat, cx, cy, sz, occ))
                yield bytes([cat, cx, cy, sz, occ])
        # co-occurrence pairs within the image (sorted, capped)
        for i in range(min(len(objs), 24)):
            for j in range(i + 1, min(len(objs), 24)):
                a, b = sorted([objs[i][:4], objs[j][:4]])
                yield bytes(a) + b"|" + bytes(b)


def build_sketch(ann_dir: str, m_bits: int = 1 << 20, k_hashes: int = 4) -> BloomSketch:
    sk = BloomSketch(m_bits=m_bits, k_hashes=k_hashes, bits=np.zeros(m_bits, dtype=bool))
    for tok in visdrone_tokens(ann_dir):
        sk.add(tok)
    return sk


def uavswarm_tokens(json_path: str, grid: int = 8, size_buckets: int = 4):
    """Yield quantized pattern tokens from a UAVSwarm COCO-style JSON file.

    UAVSwarm annotations are real swarm annotations: every object is a UAV and
    every annotated image has 3--23 UAVs.  The tokens therefore emphasize
    relative swarm geometry: cell occupancy, box scale, track continuity, and
    same-frame co-occurrence.
    """
    with open(json_path, encoding="utf-8") as fh:
        data = json.load(fh)
    images = {int(img["id"]): img for img in data.get("images", [])}
    by_image: dict[int, list[tuple[int, int, int, int, int]]] = {}
    for ann in data.get("annotations", []):
        img = images.get(int(ann["image_id"]))
        if not img:
            continue
        width = max(1, int(img.get("width", 1)))
        height = max(1, int(img.get("height", 1)))
        x, y, w, hgt = [float(v) for v in ann.get("bbox", [0, 0, 0, 0])]
        if w <= 0 or hgt <= 0:
            continue
        cx = min(grid - 1, max(0, int((x + w / 2) * grid / width)))
        cy = min(grid - 1, max(0, int((y + hgt / 2) * grid / height)))
        area_ratio = max(1e-9, (w * hgt) / (width * height))
        sz = min(size_buckets - 1, max(0, int(np.log2(area_ratio * 4096 + 1) / 12 * size_buckets)))
        track_bucket = int(ann.get("track_id", 0)) % 16
        item = (1, cx, cy, sz, track_bucket)
        by_image.setdefault(int(ann["image_id"]), []).append(item)
        yield b"uav|" + bytes(item)
    for objs in by_image.values():
        objs = sorted(objs)
        for i in range(min(len(objs), 24)):
            for j in range(i + 1, min(len(objs), 24)):
                yield b"uavpair|" + bytes(objs[i]) + b"|" + bytes(objs[j])


def build_composite_sketch(
    visdrone_ann_dir: str | None = None,
    uavswarm_jsons: list[str] | None = None,
    m_bits: int = 1 << 20,
    k_hashes: int = 4,
) -> BloomSketch:
    """Build one Bloom filter from all verified local dataset streams."""
    sk = BloomSketch(m_bits=m_bits, k_hashes=k_hashes, bits=np.zeros(m_bits, dtype=bool))
    if visdrone_ann_dir:
        for tok in visdrone_tokens(visdrone_ann_dir):
            sk.add(b"vis|" + tok)
    for path in uavswarm_jsons or []:
        for tok in uavswarm_tokens(path):
            sk.add(tok)
    return sk


# ---------------------------------------------------------------------------
# Seeded draws: sketch -> capability vectors
# ---------------------------------------------------------------------------

CAPABILITIES = ["speed", "agility", "sensing", "endurance", "strength"]


def draw_drones(sk: BloomSketch, n: int, seed: int, probes_per_cap: int = 256) -> np.ndarray:
    """Draw n virtual drones from the sketch, deterministically from seed.

    Each capability is the mean of `probes_per_cap` pseudo-random probes into
    the Bloom bit array, normalized by the filter fill so that capabilities
    reflect pattern DENSITY relative to the dataset's own occupancy.  A drone's
    identity is (seed, index); the same (dataset, seed) always yields the same
    swarm.
    """
    fill = sk.fill
    out = np.zeros((n, len(CAPABILITIES)))
    for d in range(n):
        for c in range(len(CAPABILITIES)):
            hits = 0
            for p in range(probes_per_cap):
                key = f"{seed}:{d}:{c}:{p}".encode()
                hits += bool(sk.bits[_h(key, 101 + c) % sk.m_bits])
            # raw hit rate ~ fill; contrast-normalize to [0,1] around the fill
            raw = hits / probes_per_cap
            out[d, c] = np.clip(0.5 + (raw - fill) / max(1e-9, 2 * np.sqrt(fill * (1 - fill) / probes_per_cap)) * 0.15, 0.0, 1.0)
    return out


def main():
    import argparse

    ap = argparse.ArgumentParser()
    ap.add_argument("--ann-dir", required=True)
    ap.add_argument("--uavswarm-json", action="append", default=[])
    ap.add_argument("--out", required=True)
    ap.add_argument("--n", type=int, default=6)
    ap.add_argument("--seed", type=int, default=1)
    args = ap.parse_args()

    sk = build_composite_sketch(args.ann_dir, args.uavswarm_json)
    swarm = draw_drones(sk, args.n, args.seed)
    result = {
        "ann_dir": args.ann_dir,
        "n_tokens": sk.n_tokens,
        "fill": sk.fill,
        "digest": sk.digest(),
        "seed": args.seed,
        "capabilities": CAPABILITIES,
        "swarm": swarm.tolist(),
    }
    with open(args.out, "w") as fh:
        json.dump(result, fh, indent=2)
    print(json.dumps({k: result[k] for k in ["n_tokens", "fill", "digest"]}, indent=2))
    print(np.round(swarm, 3))


if __name__ == "__main__":
    main()


==> anc/code/swarm_game.py <==
"""Game and vision layer for pattern-derived virtual swarm states.

The module intentionally stays at an abstract research level.  It does not
produce flight commands, weapon parameters, route plans, or deployment advice.
It maps dataset-derived visual patterns into synthetic agents and evaluates
multi-scale finite formation games over visible image-space states.
"""

from __future__ import annotations

from dataclasses import dataclass
import math
from typing import Iterable

import numpy as np


DEF_FORMATIONS = ("ring", "screen", "wedge", "dispersed")
ATK_FORMATIONS = ("line", "column", "pincer", "cloud")
CAPABILITY_WEIGHTS = np.array([0.22, 0.22, 0.24, 0.14, 0.18])


@dataclass(frozen=True)
class GameState:
    seed: int
    defender_caps: np.ndarray
    attacker_caps: np.ndarray
    asset_xy: tuple[float, float] = (0.30, 0.62)


def sigmoid(x: np.ndarray | float) -> np.ndarray | float:
    return 1.0 / (1.0 + np.exp(-np.clip(x, -40, 40)))


def team_confidence(caps: np.ndarray) -> np.ndarray:
    """Per-agent visual confidence score shown in rendered overlays."""
    score = caps @ CAPABILITY_WEIGHTS
    return np.clip(0.28 + 0.72 * score, 0.0, 1.0)


def _jitter(points: np.ndarray, rng: np.random.Generator, scale: float) -> np.ndarray:
    return np.clip(points + rng.normal(0.0, scale, points.shape), 0.04, 0.96)


def screen_positions(
    n: int,
    asset_xy: tuple[float, float],
    x_offset: float = 0.17,
    y_span: float = 0.46,
    seed: int = 0,
) -> np.ndarray:
    rng = np.random.default_rng(seed)
    asset = np.array(asset_xy, dtype=float)
    pts = np.c_[np.full(n, asset[0] + x_offset), np.linspace(asset[1] - y_span / 2, asset[1] + y_span / 2, n)]
    return _jitter(pts, rng, 0.006)


def formation_positions(
    name: str,
    role: str,
    n: int,
    asset_xy: tuple[float, float],
    seed: int,
) -> np.ndarray:
    """Return image-normalized positions for a formation.

    The formations are visual abstractions.  Coordinates are normalized image
    coordinates used only for rendering and toy payoff evaluation.
    """
    rng = np.random.default_rng(seed)
    asset = np.array(asset_xy, dtype=float)
    if role == "defender":
        if name == "ring":
            ang = np.linspace(0, 2 * np.pi, n, endpoint=False)
            pts = asset + np.c_[0.14 * np.cos(ang), 0.18 * np.sin(ang)]
        elif name == "screen":
            return screen_positions(n, asset_xy, 0.17, 0.46, seed)
        elif name == "wedge":
            y = np.linspace(-0.22, 0.22, n)
            x = asset[0] + 0.10 + 0.20 * np.abs(y)
            pts = np.c_[x, asset[1] + y]
        elif name == "dispersed":
            ang = np.linspace(0.2, 2 * np.pi + 0.2, n, endpoint=False)
            pts = asset + np.c_[0.22 * np.cos(ang), 0.27 * np.sin(ang)]
        else:
            raise ValueError(name)
        return _jitter(pts, rng, 0.010)

    if name == "line":
        pts = np.c_[np.full(n, 0.78), np.linspace(0.18, 0.86, n)]
    elif name == "column":
        pts = np.c_[np.linspace(0.88, 0.55, n), np.full(n, asset[1]) + np.linspace(-0.05, 0.05, n)]
    elif name == "pincer":
        half = int(math.ceil(n / 2))
        upper = np.c_[np.linspace(0.85, 0.57, half), np.linspace(0.18, asset[1] - 0.09, half)]
        lower = np.c_[np.linspace(0.85, 0.57, n - half), np.linspace(0.86, asset[1] + 0.09, n - half)]
        pts = np.vstack([upper, lower])
    elif name == "cloud":
        pts = np.c_[rng.uniform(0.56, 0.88, n), rng.uniform(0.22, 0.84, n)]
    else:
        raise ValueError(name)
    return _jitter(pts, rng, 0.014)


def pairwise_mean_distance(points: np.ndarray) -> float:
    if len(points) < 2:
        return 0.0
    d = []
    for i in range(len(points)):
        for j in range(i + 1, len(points)):
            d.append(float(np.linalg.norm(points[i] - points[j])))
    return float(np.mean(d))


def engagement_payoff(
    defender_caps: np.ndarray,
    attacker_caps: np.ndarray,
    defender_xy: np.ndarray,
    attacker_xy: np.ndarray,
    asset_xy: tuple[float, float],
) -> dict[str, float]:
    """Evaluate a toy defender payoff for one visible state.

    Higher payoff means lower predicted leakage.  The score uses only synthetic
    capability vectors and image-space geometry; it is not a physical model.
    """
    asset = np.array(asset_xy, dtype=float)
    d_speed, d_agility, d_sensor, d_endurance, d_strength = defender_caps.T
    a_speed, a_agility, _a_sensor, a_endurance, a_strength = attacker_caps.T
    per_attacker_leak = []
    for j, axy in enumerate(attacker_xy):
        dist = np.linalg.norm(defender_xy - axy, axis=1)
        reach = 0.075 + 0.115 * (0.45 * d_speed + 0.30 * d_agility + 0.25 * d_sensor)
        matchup = (
            1.15 * d_strength
            + 0.80 * d_sensor
            + 0.45 * d_agility
            - 0.95 * a_speed[j]
            - 0.55 * a_agility[j]
            - 0.70 * a_strength[j]
            - 5.8 * (dist - reach)
        )
        intercept = float(np.max(sigmoid(matchup)))
        asset_pressure = float(sigmoid(5.0 * (0.55 - np.linalg.norm(axy - asset))))
        persistence = 0.55 + 0.45 * (0.60 * a_endurance[j] + 0.40 * a_strength[j])
        per_attacker_leak.append((1.0 - intercept) * (0.75 + 0.25 * asset_pressure) * persistence)
    leakage = float(np.clip(np.mean(per_attacker_leak), 0.0, 1.0))
    defender_spread = pairwise_mean_distance(defender_xy)
    attacker_spread = pairwise_mean_distance(attacker_xy)
    coverage = float(np.mean(np.linalg.norm(defender_xy - asset, axis=1)))
    cohesion_bonus = 0.035 * math.exp(-abs(defender_spread - 0.23) * 4.0)
    pressure_penalty = 0.030 * math.exp(-attacker_spread * 3.0)
    energy_penalty = 0.040 * coverage * float(np.mean(1.0 - d_endurance))
    payoff = float(np.clip(1.0 - leakage + cohesion_bonus - pressure_penalty - energy_penalty, 0.0, 1.0))
    return {
        "payoff": payoff,
        "leakage": leakage,
        "defender_spread": defender_spread,
        "attacker_spread": attacker_spread,
        "coverage": coverage,
    }


def payoff_matrix(state: GameState) -> np.ndarray:
    matrix = np.zeros((len(DEF_FORMATIONS), len(ATK_FORMATIONS)), dtype=float)
    for i, df in enumerate(DEF_FORMATIONS):
        dxy = formation_positions(df, "defender", len(state.defender_caps), state.asset_xy, state.seed + i * 17)
        for j, af in enumerate(ATK_FORMATIONS):
            axy = formation_positions(af, "attacker", len(state.attacker_caps), state.asset_xy, state.seed + j * 31)
            matrix[i, j] = engagement_payoff(state.defender_caps, state.attacker_caps, dxy, axy, state.asset_xy)["payoff"]
    return matrix


def tune_screen_security(state: GameState, seed_offset: int = 7000) -> dict[str, object]:
    """Tune a screen by grid-searching its offset and vertical span.

    The optimized quantity is robust security: the minimum payoff over the four
    attacker formations.  This remains a small finite audit, but it tests
    whether target/risk localization can improve a visible response beyond the
    fixed hand-coded screen.
    """
    best: dict[str, object] | None = None
    for x_offset in np.linspace(0.10, 0.25, 13):
        for y_span in np.linspace(0.34, 0.62, 15):
            dxy = screen_positions(len(state.defender_caps), state.asset_xy, float(x_offset), float(y_span), state.seed + seed_offset)
            payoffs = []
            for j, af in enumerate(ATK_FORMATIONS):
                axy = formation_positions(af, "attacker", len(state.attacker_caps), state.asset_xy, state.seed + j * 31)
                payoffs.append(engagement_payoff(state.defender_caps, state.attacker_caps, dxy, axy, state.asset_xy)["payoff"])
            security = float(np.min(payoffs))
            if best is None or security > float(best["security"]):
                worst = int(np.argmin(payoffs))
                best = {
                    "security": security,
                    "x_offset": float(x_offset),
                    "y_span": float(y_span),
                    "worst_attacker": ATK_FORMATIONS[worst],
                    "positions": dxy,
                    "payoffs": payoffs,
                }
    assert best is not None
    return best


def risk_hotspot(
    defender_caps: np.ndarray,
    attacker_caps: np.ndarray,
    defender_xy: np.ndarray,
    attacker_xy: np.ndarray,
    asset_xy: tuple[float, float],
    grid: int = 48,
) -> dict[str, object]:
    """Locate the highest abstract breach-pressure cell in image coordinates."""
    xs = np.linspace(0.04, 0.96, grid)
    ys = np.linspace(0.04, 0.96, grid)
    best_score = -1e9
    best_xy = (0.5, 0.5)
    atk_weight = 0.5 * attacker_caps[:, 0] + 0.3 * attacker_caps[:, 1] + 0.2 * attacker_caps[:, 4]
    def_weight = 0.45 * defender_caps[:, 2] + 0.25 * defender_caps[:, 1] + 0.30 * defender_caps[:, 4]
    asset = np.array(asset_xy)
    for x in xs:
        for y in ys:
            cell = np.array([x, y])
            atk_pressure = float(np.sum(atk_weight * np.exp(-np.linalg.norm(attacker_xy - cell, axis=1) / 0.18)))
            def_cover = float(np.sum(def_weight * np.exp(-np.linalg.norm(defender_xy - cell, axis=1) / 0.16)))
            asset_pressure = float(np.exp(-np.linalg.norm(cell - asset) / 0.35))
            score = atk_pressure + 0.45 * asset_pressure - 0.85 * def_cover
            if score > best_score:
                best_score = score
                best_xy = (float(x), float(y))
    return {"xy": best_xy, "score": float(best_score)}


def solve_zero_sum(matrix: np.ndarray, steps: int = 4000, eta: float = 0.07) -> dict[str, object]:
    """Approximate row-player maximin and column-player minimax strategies."""
    rows, cols = matrix.shape
    wr = np.ones(rows, dtype=float)
    wc = np.ones(cols, dtype=float)
    ps = np.zeros(rows, dtype=float)
    qs = np.zeros(cols, dtype=float)
    for _ in range(steps):
        p = wr / wr.sum()
        q = wc / wc.sum()
        ps += p
        qs += q
        row_gain = matrix @ q
        col_gain = p @ matrix
        wr *= np.exp(eta * (row_gain - row_gain.mean()))
        wc *= np.exp(-eta * (col_gain - col_gain.mean()))
    p = ps / ps.sum()
    q = qs / qs.sum()
    return {
        "row_strategy": p,
        "col_strategy": q,
        "value": float(p @ matrix @ q),
        "row_choice": int(np.argmax(p)),
        "col_choice": int(np.argmax(q)),
    }


def raster_features(defender_xy: np.ndarray, attacker_xy: np.ndarray, asset_xy: tuple[float, float], side: int = 32) -> np.ndarray:
    """Rasterize a tactical state into a small 3-channel occupancy image."""
    yy, xx = np.mgrid[0:side, 0:side]
    canvas = np.zeros((3, side, side), dtype=float)
    for channel, pts, sigma in ((0, defender_xy, 1.7), (1, attacker_xy, 1.7), (2, np.array([asset_xy]), 1.3)):
        for px, py in pts:
            gx = px * (side - 1)
            gy = py * (side - 1)
            canvas[channel] += np.exp(-((xx - gx) ** 2 + (yy - gy) ** 2) / (2 * sigma * sigma))
    canvas /= np.maximum(canvas.max(axis=(1, 2), keepdims=True), 1e-9)
    return canvas.reshape(-1)


def regime_label(payoff: float) -> str:
    if payoff >= 0.64:
        return "defender_holds"
    if payoff <= 0.52:
        return "attacker_leaks"
    return "contested"


def nearest_centroid_accuracy(features: np.ndarray, labels: list[str], train_fraction: float = 0.7) -> dict[str, object]:
    n_train = max(1, int(len(labels) * train_fraction))
    x_train, x_test = features[:n_train], features[n_train:]
    y_train, y_test = labels[:n_train], labels[n_train:]
    classes = sorted(set(y_train))
    centroids = {c: x_train[[i for i, y in enumerate(y_train) if y == c]].mean(axis=0) for c in classes}
    preds = []
    for x in x_test:
        preds.append(min(classes, key=lambda c: float(np.linalg.norm(x - centroids[c]))))
    correct = sum(int(a == b) for a, b in zip(y_test, preds))
    confusion = {c: {d: 0 for d in classes} for c in sorted(set(labels))}
    for truth, pred in zip(y_test, preds):
        confusion.setdefault(truth, {d: 0 for d in classes})
        confusion[truth][pred] = confusion[truth].get(pred, 0) + 1
    return {
        "accuracy": float(correct / max(1, len(y_test))),
        "n_train": n_train,
        "n_test": len(y_test),
        "classes": classes,
        "confusion": confusion,
    }


==> anc/data/manifests/local_downloads.json <==
[
  {
    "bytes": 81638851,
    "path": "data/visdrone/VisDrone2019-DET-val.zip",
    "sha256": "abeea063037e5d20398837deb11084e652402a34ddf4f207bdf541a6f2a35ef9"
  },
  {
    "bytes": 4252665,
    "path": "data/uavswarm/annotations/train_half.json",
    "sha256": "68494ad4cd6d5f5d1f2f06f407c0c657dafa1a42a90c19a82a45e18b18fc46ff"
  },
  {
    "bytes": 4079301,
    "path": "data/uavswarm/annotations/val_half.json",
    "sha256": "aaa00930340ea239f84bf220891aacbc4a6ee5cf52a5eb838620519c4e970f3b"
  },
  {
    "bytes": 951202,
    "path": "data/uavswarm/annotations/test.json",
    "sha256": "19992f3e7bcd5241e3aaa33f236c96d1a12eef52400d266a1a2bdb9fec54e65a"
  },
  {
    "bytes": 2232,
    "path": "data/sheffield_uav_landing/READme.txt",
    "sha256": "e87901af24dd1db500523e424301e2d319b15368c6b0153787d63f6c7a196d60"
  },
  {
    "bytes": 41347,
    "path": "data/sheffield_uav_landing/ground_truth_side_lines_extraction.zip",
    "sha256": "9606219bda5c67e5f0fdbbb083a24bff5e36cd5cbb4000dba7e6b6d165df7532"
  }
]


==> anc/data/manifests/source_manifest.json <==
{
  "created": "2026-07-07",
  "policy": "Large raw datasets are downloaded on the remote server. The local tree keeps only small smoke-test data and source manifests.",
  "sources": [
    {
      "name": "VisDrone2019-DET",
      "primary_url": "https://github.com/VisDrone/VisDrone-Dataset",
      "server_urls": [
        "https://github.com/ultralytics/assets/releases/download/v0.0.0/VisDrone2019-DET-train.zip",
        "https://github.com/ultralytics/assets/releases/download/v0.0.0/VisDrone2019-DET-val.zip",
        "https://github.com/ultralytics/assets/releases/download/v0.0.0/VisDrone2019-DET-test-dev.zip"
      ],
      "local_files": [
        "data/visdrone/VisDrone2019-DET-val.zip"
      ],
      "role": "pattern source, aerial imagery backgrounds, object-layout annotation stream",
      "verified": "README and mirror URLs inspected on 2026-07-07"
    },
    {
      "name": "UAVSwarm-dataset",
      "primary_url": "https://github.com/UAVSwarm/UAVSwarm-dataset",
      "server_urls": [
        "https://github.com/UAVSwarm/UAVSwarm-dataset.git"
      ],
      "local_files": [
        "data/uavswarm/README.md",
        "data/uavswarm/annotations/test.json",
        "data/uavswarm/annotations/train_half.json",
        "data/uavswarm/annotations/val_half.json"
      ],
      "role": "real UAV swarm geometry and multi-object annotation stream",
      "verified": "GitHub API and README inspected on 2026-07-07"
    },
    {
      "name": "Sheffield UAV landing repository",
      "primary_url": "https://api.figshare.com/v2/articles/25712577",
      "server_urls": [
        "https://ndownloader.figshare.com/files/46025619",
        "https://ndownloader.figshare.com/files/46042362",
        "https://ndownloader.figshare.com/files/46043667",
        "https://ndownloader.figshare.com/files/46054899"
      ],
      "local_files": [
        "data/sheffield_uav_landing/READme.txt",
        "data/sheffield_uav_landing/ground_truth_side_lines_extraction.zip"
      ],
      "role": "UAV vision/navigation provenance; large videos reserved for server",
      "verified": "Figshare API file list inspected on 2026-07-07"
    },
    {
      "name": "Stanford Drone Dataset",
      "primary_url": "https://cvgl.stanford.edu/projects/uav_data/",
      "server_urls": [
        "http://vatic2.stanford.edu/stanford_campus_dataset.zip"
      ],
      "local_files": [],
      "role": "drone-view trajectory reference; not required for local smoke run",
      "verified": "official project page inspected on 2026-07-07"
    }
  ]
}


==> anc/dockerignore.txt <==
.git
.DS_Store
__pycache__
*.pyc
*.pyo
.mplconfig
arxiv_build
dist
tmp
data
results
paper/*.aux
paper/*.bbl
paper/*.blg
paper/*.log
paper/*.out
paper/*.pdf


==> anc/docs/dataset_sources.md <==
# Dataset Sources

Verified on 2026-07-07.

## VisDrone

- Source: `https://github.com/VisDrone/VisDrone-Dataset`
- Role: aerial computer-vision annotation stream and background imagery.
- Local smoke data: `VisDrone2019-DET-val.zip` only.
- Full server download: Ultralytics mirror URLs in `server/download_datasets.sh`.
- Notes: official README reports 288 video clips, 261,908 frames, 10,209 static
  images, and more than 2.6 million bounding boxes.

## UAVSwarm

- Source: `https://github.com/UAVSwarm/UAVSwarm-dataset`
- Role: real UAV swarm detection/tracking geometry and multi-object annotation
  metadata.
- Local smoke data: annotation JSON files only.
- Full server download: clone/download the repository on the remote server.
- Notes: README reports 13 scenes, more than 19 UAV types, 12,598 annotated
  images, and 3 to 23 UAVs per sequence.

## Sheffield UAV Landing Repository

- Source API: `https://api.figshare.com/v2/articles/25712577`
- Role: supplementary provenance for UAV vision/navigation data sources.
- Local smoke data: README and 41 KB ground-truth side-lines zip only.
- Large files: `Simulation.zip` is about 7.6 GB and `Real Videos.zip` is about
  53.5 GB; download these only on the server if needed.

## Stanford Drone Dataset

- Source: `https://cvgl.stanford.edu/projects/uav_data/`
- Role: visual/trajectory background reference for drone-view crowd and vehicle
  motion.
- Notes: official page provides a roughly 69 GB Stanford Campus Dataset zip.
  Not downloaded locally.

## Anti-UAV / DUT-Anti-UAV

- Sources: `https://github.com/ZhaoJ9014/Anti-UAV`,
  `https://github.com/wangdongdut/DUT-Anti-UAV`
- Role: drone detection/tracking references for future external evaluation.
- Notes: kept as external references; not required for the local smoke run.



==> anc/formal/README.md <==
# Formal checks

This directory contains small Lean and Coq checks for the field-resolution
encoder audit.  The checks are deliberately narrow: they cover the finite
encoder-selection inequality behind Figure 7 and the fixed-point numeric gain
identities used for the 128-by-128 local and remote field-resolution claims.

Run on a machine with Lean 4 and Coq:

```bash
lean formal/lean/SwarmRisk.lean
coqc -Q formal/coq SwarmRisk formal/coq/SwarmRisk.v
```

The remote helper `server/run_formal_checks.sh` runs both checks and writes
`/workspace/results/formal_checks.json`.


==> anc/formal/coq/SwarmRisk.v <==
(*
  Formal checks for the field-resolution encoder audit.

  The Coq file mirrors the Lean checks with an independent kernel: finite
  candidate selection cannot increase empirical joint loss over an included
  baseline, and the 128x128 fixed-point numeric gains match the generated
  experiment tables.
*)

From Coq Require Import ZArith Lia.

Open Scope Z_scope.

Record candidate := {
  class_loss : Z;
  hotspot_loss : Z
}.

Definition joint (c : candidate) : Z :=
  class_loss c + hotspot_loss c.

Definition local128_fixed : candidate :=
  {| class_loss := 327586; hotspot_loss := 135887 |}.

Definition local128_optimized : candidate :=
  {| class_loss := 224138; hotspot_loss := 54305 |}.

Theorem selected_encoder_le_baseline :
  forall (Lambda : Type) (loss : Lambda -> Z)
         (selected baseline : Lambda),
    (forall lambda, loss selected <= loss lambda) ->
    loss selected <= loss baseline.
Proof.
  intros Lambda loss selected baseline Hmin.
  apply Hmin.
Qed.

Theorem local128_fixed_joint :
  joint local128_fixed = 463473.
Proof.
  reflexivity.
Qed.

Theorem local128_optimized_joint :
  joint local128_optimized = 278443.
Proof.
  reflexivity.
Qed.

Theorem local128_joint_gain :
  joint local128_fixed - joint local128_optimized = 185030.
Proof.
  reflexivity.
Qed.

Theorem local128_optimized_le_fixed :
  joint local128_optimized <= joint local128_fixed.
Proof.
  change (278443 <= 463473).
  lia.
Qed.

Definition remote128_fixed_hotspot : Z := 198103299.
Definition remote128_optimized_hotspot : Z := 91792449.

Theorem remote128_hotspot_gain :
  remote128_fixed_hotspot - remote128_optimized_hotspot = 106310850.
Proof.
  reflexivity.
Qed.

Theorem remote128_optimized_le_fixed :
  remote128_optimized_hotspot <= remote128_fixed_hotspot.
Proof.
  change (91792449 <= 198103299).
  lia.
Qed.


==> anc/formal/lean/SwarmRisk.lean <==
/-!
Formal checks for the field-resolution encoder audit.

The file intentionally proves only the numerical and order facts that support
the uncertain part of the manuscript: the selected visual encoder in Figure 7
cannot have larger empirical joint loss than the fixed-pixel baseline when the
baseline is a member of the finite candidate family, and the reported 128x128
fixed-point gains match the generated CSV values.
-/

namespace SwarmRisk

structure Candidate where
  classLoss : Nat
  hotspotLoss : Nat
deriving Repr, DecidableEq

def Candidate.joint (c : Candidate) : Nat :=
  c.classLoss + c.hotspotLoss

def local128Fixed : Candidate :=
  { classLoss := 327586, hotspotLoss := 135887 }

def local128Optimized : Candidate :=
  { classLoss := 224138, hotspotLoss := 54305 }

theorem selected_encoder_le_baseline
    {Λ : Type} (loss : Λ -> Nat) (selected baseline : Λ)
    (hmin : ∀ candidate, loss selected ≤ loss candidate) :
    loss selected ≤ loss baseline :=
  hmin baseline

theorem local128_fixed_joint :
    local128Fixed.joint = 463473 := by
  rfl

theorem local128_optimized_joint :
    local128Optimized.joint = 278443 := by
  rfl

theorem local128_joint_gain :
    local128Fixed.joint - local128Optimized.joint = 185030 := by
  rfl

theorem local128_optimized_le_fixed :
    local128Optimized.joint ≤ local128Fixed.joint := by
  decide

def remote128FixedHotspot : Nat := 198103299
def remote128OptimizedHotspot : Nat := 91792449

theorem remote128_hotspot_gain :
    remote128FixedHotspot - remote128OptimizedHotspot = 106310850 := by
  rfl

theorem remote128_optimized_le_fixed :
    remote128OptimizedHotspot ≤ remote128FixedHotspot := by
  decide

end SwarmRisk


==> anc/requirements.txt <==
matplotlib
numpy
pillow



==> anc/results/remote_gpu/dataset_strategy_audit.csv <==
type,name,mean_payoff,mean_leakage,mean_error
strategy,fixed_ring,0.6271923240274191,0.3936695596203208,
strategy,fixed_screen,0.6411957666277885,0.37759811780415475,
strategy,centroid_screen,0.6620757142081857,0.35034714033827186,
strategy,prior_screen,0.5386401345022023,0.47529913298785686,
strategy,density_centroid_screen,0.6471800184808671,0.36521612713113427,
strategy,pattern_fusion_screen,0.6540889572352171,0.35959276487119496,
strategy,posterior_screen,0.6425511040724814,0.37122924509458244,
localizer,asset,,,0.3915559647139162
localizer,centroid,,,0.2640482110437006
localizer,prior,,,0.480448589194566
localizer,density_centroid,,,0.2893121261149645
localizer,pattern_fusion,,,0.2121353878173977
localizer,posterior,,,0.009346169266791549


==> anc/results/remote_gpu/dataset_strategy_audit.json <==
{
  "batch": 131072,
  "best_strategy": "centroid_screen",
  "best_strategy_mean_payoff": 0.6620757142081857,
  "dataset": {
    "uavswarm_annotations": 73926,
    "uavswarm_frames_used": 5315,
    "uavswarm_images": 15992,
    "uavswarm_json_files": 3,
    "visdrone_annotation_files": 7019,
    "visdrone_objects": 383527
  },
  "device": "cuda",
  "gpu_name": "NVIDIA RTX PRO 6000 Blackwell Workstation Edition",
  "grid": 32,
  "localizers": [
    {
      "mean_error": 0.3915559647139162,
      "name": "asset",
      "type": "localizer"
    },
    {
      "mean_error": 0.2640482110437006,
      "name": "centroid",
      "type": "localizer"
    },
    {
      "mean_error": 0.480448589194566,
      "name": "prior",
      "type": "localizer"
    },
    {
      "mean_error": 0.2893121261149645,
      "name": "density_centroid",
      "type": "localizer"
    },
    {
      "mean_error": 0.2121353878173977,
      "name": "pattern_fusion",
      "type": "localizer"
    },
    {
      "mean_error": 0.009346169266791549,
      "name": "posterior",
      "type": "localizer"
    }
  ],
  "peak_allocated_gb": 60.600836753845215,
  "posterior_gain_over_fixed_screen": 0.0013553374446928501,
  "posterior_leakage_reduction_over_fixed_screen": 0.006368872709572315,
  "scenarios": 16777216,
  "scratch_gb": 48.0,
  "seconds": 34.26128315925598,
  "strategies": [
    {
      "mean_leakage": 0.3936695596203208,
      "mean_payoff": 0.6271923240274191,
      "name": "fixed_ring",
      "type": "strategy"
    },
    {
      "mean_leakage": 0.37759811780415475,
      "mean_payoff": 0.6411957666277885,
      "name": "fixed_screen",
      "type": "strategy"
    },
    {
      "mean_leakage": 0.35034714033827186,
      "mean_payoff": 0.6620757142081857,
      "name": "centroid_screen",
      "type": "strategy"
    },
    {
      "mean_leakage": 0.47529913298785686,
      "mean_payoff": 0.5386401345022023,
      "name": "prior_screen",
      "type": "strategy"
    },
    {
      "mean_leakage": 0.36521612713113427,
      "mean_payoff": 0.6471800184808671,
      "name": "density_centroid_screen",
      "type": "strategy"
    },
    {
      "mean_leakage": 0.35959276487119496,
      "mean_payoff": 0.6540889572352171,
      "name": "pattern_fusion_screen",
      "type": "strategy"
    },
    {
      "mean_leakage": 0.37122924509458244,
      "mean_payoff": 0.6425511040724814,
      "name": "posterior_screen",
      "type": "strategy"
    }
  ],
  "torch_version": "2.12.1+cu130"
}


==> anc/results/remote_gpu/field_resolution_audit.json <==
{
  "agents": 32,
  "bandwidth_candidates": [
    {
      "active_cell_ratio_mean": 0.556310310959816,
      "agents": 32,
      "bandwidth_multiplier": 0.0,
      "encoder": "fixed_pixel",
      "hotspot_error_mean": 0.12652482511475682,
      "hotspot_error_std": 0.11804288107122766,
      "map_entropy_mean": 0.9178664404898882,
      "raster_side": 32,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.11753002554178238,
      "agents": 32,
      "bandwidth_multiplier": 0.25,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.19477115711197257,
      "hotspot_error_std": 0.13651395386438825,
      "map_entropy_mean": 0.7252625953406096,
      "raster_side": 32,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.1905972883105278,
      "agents": 32,
      "bandwidth_multiplier": 0.35,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.18434885144233704,
      "hotspot_error_std": 0.1362770072030935,
      "map_entropy_mean": 0.7941289078444242,
      "raster_side": 32,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.30334629863500595,
      "agents": 32,
      "bandwidth_multiplier": 0.5,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.16858363337814808,
      "hotspot_error_std": 0.13362561326973657,
      "map_entropy_mean": 0.8508675694465637,
      "raster_side": 32,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.45772111415863037,
      "agents": 32,
      "bandwidth_multiplier": 0.75,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.14644782012328506,
      "hotspot_error_std": 0.1269148589569063,
      "map_entropy_mean": 0.8954671788960695,
      "raster_side": 32,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.556310310959816,
      "agents": 32,
      "bandwidth_multiplier": 1.0,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.12652482511475682,
      "hotspot_error_std": 0.11804288107122766,
      "map_entropy_mean": 0.9178664404898882,
      "raster_side": 32,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.6250471994280815,
      "agents": 32,
      "bandwidth_multiplier": 1.25,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.10841274354606867,
      "hotspot_error_std": 0.10724454217634898,
      "map_entropy_mean": 0.9319595396518707,
      "raster_side": 32,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.6825161650776863,
      "agents": 32,
      "bandwidth_multiplier": 1.5,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.09296960919164121,
      "hotspot_error_std": 0.09505523546759001,
      "map_entropy_mean": 0.9418484605848789,
      "raster_side": 32,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.41426159627735615,
      "agents": 32,
      "bandwidth_multiplier": 0.0,
      "encoder": "fixed_pixel",
      "hotspot_error_mean": 0.15547030046582222,
      "hotspot_error_std": 0.13157499278133367,
      "map_entropy_mean": 0.8983765542507172,
      "raster_side": 48,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.11260105576366186,
      "agents": 32,
      "bandwidth_multiplier": 0.25,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.19523586193099618,
      "hotspot_error_std": 0.13788225086529518,
      "map_entropy_mean": 0.757188692688942,
      "raster_side": 48,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.18792652059346437,
      "agents": 32,
      "bandwidth_multiplier": 0.35,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.1849486012943089,
      "hotspot_error_std": 0.13747155034979625,
      "map_entropy_mean": 0.818874666467309,
      "raster_side": 48,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.3046504156664014,
      "agents": 32,
      "bandwidth_multiplier": 0.5,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.16966794058680534,
      "hotspot_error_std": 0.13515281750103994,
      "map_entropy_mean": 0.8694679047912359,
      "raster_side": 48,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.4649707218632102,
      "agents": 32,
      "bandwidth_multiplier": 0.75,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.14754713093861938,
      "hotspot_error_std": 0.12897570556206717,
      "map_entropy_mean": 0.9091915469616652,
      "raster_side": 48,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.5669098813086748,
      "agents": 32,
      "bandwidth_multiplier": 1.0,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.1267242133617401,
      "hotspot_error_std": 0.11989122109380629,
      "map_entropy_mean": 0.9290378224104643,
      "raster_side": 48,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.637014651671052,
      "agents": 32,
      "bandwidth_multiplier": 1.25,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.10824137437157333,
      "hotspot_error_std": 0.1087132950817942,
      "map_entropy_mean": 0.9414151012897491,
      "raster_side": 48,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.6950360238552094,
      "agents": 32,
      "bandwidth_multiplier": 1.5,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.09165379335172474,
      "hotspot_error_std": 0.09605472297563192,
      "map_entropy_mean": 0.9500113055109978,
      "raster_side": 48,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.30013304576277733,
      "agents": 32,
      "bandwidth_multiplier": 0.0,
      "encoder": "fixed_pixel",
      "hotspot_error_mean": 0.17178720980882645,
      "hotspot_error_std": 0.1357399867398959,
      "map_entropy_mean": 0.8779910001903772,
      "raster_side": 64,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.11082081124186516,
      "agents": 32,
      "bandwidth_multiplier": 0.25,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.1975336973555386,
      "hotspot_error_std": 0.1385806768216788,
      "map_entropy_mean": 0.7755016125738621,
      "raster_side": 64,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.18694180808961391,
      "agents": 32,
      "bandwidth_multiplier": 0.35,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.18689715629443526,
      "hotspot_error_std": 0.13812764619929663,
      "map_entropy_mean": 0.8327032774686813,
      "raster_side": 64,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.3062632493674755,
      "agents": 32,
      "bandwidth_multiplier": 0.5,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.17101619159802794,
      "hotspot_error_std": 0.13557614762779027,
      "map_entropy_mean": 0.879792183637619,
      "raster_side": 64,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.4692698884755373,
      "agents": 32,
      "bandwidth_multiplier": 0.75,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.14853919949382544,
      "hotspot_error_std": 0.1292732914740058,
      "map_entropy_mean": 0.9167296849191189,
      "raster_side": 64,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.5727572124451399,
      "agents": 32,
      "bandwidth_multiplier": 1.0,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.1276739991735667,
      "hotspot_error_std": 0.12013490797903441,
      "map_entropy_mean": 0.9351219814270735,
      "raster_side": 64,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.643445797264576,
      "agents": 32,
      "bandwidth_multiplier": 1.25,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.10866426886059344,
      "hotspot_error_std": 0.10901402824689686,
      "map_entropy_mean": 0.946536973118782,
      "raster_side": 64,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.701691672205925,
      "agents": 32,
      "bandwidth_multiplier": 1.5,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.09185075247660279,
      "hotspot_error_std": 0.09664061697494336,
      "map_entropy_mean": 0.9544232580810785,
      "raster_side": 64,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.16803807811811566,
      "agents": 32,
      "bandwidth_multiplier": 0.0,
      "encoder": "fixed_pixel",
      "hotspot_error_mean": 0.18970873998478055,
      "hotspot_error_std": 0.13853192874788975,
      "map_entropy_mean": 0.838645638898015,
      "raster_side": 96,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.1095248875208199,
      "agents": 32,
      "bandwidth_multiplier": 0.25,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.19711647043004632,
      "hotspot_error_std": 0.13874161562618523,
      "map_entropy_mean": 0.7964695114642382,
      "raster_side": 96,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.18703882209956646,
      "agents": 32,
      "bandwidth_multiplier": 0.35,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.18698614509776235,
      "hotspot_error_std": 0.13827113024050544,
      "map_entropy_mean": 0.848626708611846,
      "raster_side": 96,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.30838104896247387,
      "agents": 32,
      "bandwidth_multiplier": 0.5,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.1712280483916402,
      "hotspot_error_std": 0.13587499713350967,
      "map_entropy_mean": 0.8915608860552311,
      "raster_side": 96,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.47370042465627193,
      "agents": 32,
      "bandwidth_multiplier": 0.75,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.1486354535445571,
      "hotspot_error_std": 0.12918326241366887,
      "map_entropy_mean": 0.9252004362642765,
      "raster_side": 96,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.5784785710275173,
      "agents": 32,
      "bandwidth_multiplier": 1.0,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.12766198068857193,
      "hotspot_error_std": 0.12025252768139096,
      "map_entropy_mean": 0.9418966043740511,
      "raster_side": 96,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.6496815849095583,
      "agents": 32,
      "bandwidth_multiplier": 1.25,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.10855634394101799,
      "hotspot_error_std": 0.10931016857509812,
      "map_entropy_mean": 0.9522066563367844,
      "raster_side": 96,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.7080822587013245,
      "agents": 32,
      "bandwidth_multiplier": 1.5,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.09145556204020977,
      "hotspot_error_std": 0.09673677325508476,
      "map_entropy_mean": 0.9592915996909142,
      "raster_side": 96,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.10480251349508762,
      "agents": 32,
      "bandwidth_multiplier": 0.0,
      "encoder": "fixed_pixel",
      "hotspot_error_mean": 0.1981032988987863,
      "hotspot_error_std": 0.1389717167220925,
      "map_entropy_mean": 0.8053336851298809,
      "raster_side": 128,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.10908772051334381,
      "agents": 32,
      "bandwidth_multiplier": 0.25,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.19767669821158051,
      "hotspot_error_std": 0.1389412644650811,
      "map_entropy_mean": 0.8091723565012217,
      "raster_side": 128,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.18719860957935452,
      "agents": 32,
      "bandwidth_multiplier": 0.35,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.1872054380364716,
      "hotspot_error_std": 0.13864652567325242,
      "map_entropy_mean": 0.858202276751399,
      "raster_side": 128,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.3093708213418722,
      "agents": 32,
      "bandwidth_multiplier": 0.5,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.17128859693184495,
      "hotspot_error_std": 0.1360859520183478,
      "map_entropy_mean": 0.89856250397861,
      "raster_side": 128,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.47592556197196245,
      "agents": 32,
      "bandwidth_multiplier": 0.75,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.14849384734407067,
      "hotspot_error_std": 0.129405839124212,
      "map_entropy_mean": 0.930163187906146,
      "raster_side": 128,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.5812862999737263,
      "agents": 32,
      "bandwidth_multiplier": 1.0,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.12804278614930809,
      "hotspot_error_std": 0.12080358109496701,
      "map_entropy_mean": 0.9458226729184389,
      "raster_side": 128,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.652696181088686,
      "agents": 32,
      "bandwidth_multiplier": 1.25,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.10900581674650311,
      "hotspot_error_std": 0.11007639075985974,
      "map_entropy_mean": 0.9554711673408747,
      "raster_side": 128,
      "scenarios": 131072
    },
    {
      "active_cell_ratio_mean": 0.7111854143440723,
      "agents": 32,
      "bandwidth_multiplier": 1.5,
      "encoder": "scale_normalized",
      "hotspot_error_mean": 0.09179244888946414,
      "hotspot_error_std": 0.09767252969117053,
      "map_entropy_mean": 0.962086396291852,
      "raster_side": 128,
      "scenarios": 131072
    }
  ],
  "bandwidth_multipliers": [
    0.25,
    0.35,
    0.5,
    0.75,
    1.0,
    1.25,
    1.5
  ],
  "batch": 4096,
  "device": "cuda",
  "gpu_name": "NVIDIA RTX PRO 6000 Blackwell Workstation Edition",
  "peak_allocated_gb": 49.784424781799316,
  "rows": [
    {
      "active_cell_ratio_mean": 0.556310310959816,
      "agents": 32,
      "hotspot_error_gain": 0.03355521592311561,
      "hotspot_error_mean": 0.12652482511475682,
      "hotspot_error_std": 0.11804288107122766,
      "map_entropy_mean": 0.9178664404898882,
      "optimized_active_cell_ratio_mean": 0.6825161650776863,
      "optimized_hotspot_error_mean": 0.09296960919164121,
      "optimized_hotspot_error_std": 0.09505523546759001,
      "optimized_map_entropy_mean": 0.9418484605848789,
      "pixel_cells": 1024,
      "raster_side": 32,
      "scenarios": 131072,
      "selected_bandwidth_multiplier": 1.5,
      "selected_encoder": "scale_normalized"
    },
    {
      "active_cell_ratio_mean": 0.41426159627735615,
      "agents": 32,
      "hotspot_error_gain": 0.06381650711409748,
      "hotspot_error_mean": 0.15547030046582222,
      "hotspot_error_std": 0.13157499278133367,
      "map_entropy_mean": 0.8983765542507172,
      "optimized_active_cell_ratio_mean": 0.6950360238552094,
      "optimized_hotspot_error_mean": 0.09165379335172474,
      "optimized_hotspot_error_std": 0.09605472297563192,
      "optimized_map_entropy_mean": 0.9500113055109978,
      "pixel_cells": 2304,
      "raster_side": 48,
      "scenarios": 131072,
      "selected_bandwidth_multiplier": 1.5,
      "selected_encoder": "scale_normalized"
    },
    {
      "active_cell_ratio_mean": 0.30013304576277733,
      "agents": 32,
      "hotspot_error_gain": 0.07993645733222365,
      "hotspot_error_mean": 0.17178720980882645,
      "hotspot_error_std": 0.1357399867398959,
      "map_entropy_mean": 0.8779910001903772,
      "optimized_active_cell_ratio_mean": 0.701691672205925,
      "optimized_hotspot_error_mean": 0.09185075247660279,
      "optimized_hotspot_error_std": 0.09664061697494336,
      "optimized_map_entropy_mean": 0.9544232580810785,
      "pixel_cells": 4096,
      "raster_side": 64,
      "scenarios": 131072,
      "selected_bandwidth_multiplier": 1.5,
      "selected_encoder": "scale_normalized"
    },
    {
      "active_cell_ratio_mean": 0.16803807811811566,
      "agents": 32,
      "hotspot_error_gain": 0.09825317794457078,
      "hotspot_error_mean": 0.18970873998478055,
      "hotspot_error_std": 0.13853192874788975,
      "map_entropy_mean": 0.838645638898015,
      "optimized_active_cell_ratio_mean": 0.7080822587013245,
      "optimized_hotspot_error_mean": 0.09145556204020977,
      "optimized_hotspot_error_std": 0.09673677325508476,
      "optimized_map_entropy_mean": 0.9592915996909142,
      "pixel_cells": 9216,
      "raster_side": 96,
      "scenarios": 131072,
      "selected_bandwidth_multiplier": 1.5,
      "selected_encoder": "scale_normalized"
    },
    {
      "active_cell_ratio_mean": 0.10480251349508762,
      "agents": 32,
      "hotspot_error_gain": 0.10631085000932217,
      "hotspot_error_mean": 0.1981032988987863,
      "hotspot_error_std": 0.1389717167220925,
      "map_entropy_mean": 0.8053336851298809,
      "optimized_active_cell_ratio_mean": 0.7111854143440723,
      "optimized_hotspot_error_mean": 0.09179244888946414,
      "optimized_hotspot_error_std": 0.09767252969117053,
      "optimized_map_entropy_mean": 0.962086396291852,
      "pixel_cells": 16384,
      "raster_side": 128,
      "scenarios": 131072,
      "selected_bandwidth_multiplier": 1.5,
      "selected_encoder": "scale_normalized"
    }
  ],
  "scenarios_per_side": 131072,
  "seconds": 103.63636708259583,
  "sides": [
    32,
    48,
    64,
    96,
    128
  ],
  "torch_cuda_version": "13.0",
  "torch_version": "2.12.1+cu130",
  "total_scenarios": 655360
}


==> anc/results/remote_gpu/formal_checks.json <==
{
  "lean_status": "ok",
  "lean_version": "Lean (version 4.31.0, x86_64-unknown-linux-gnu, commit 68218e876d2a38b1985b8590fff244a83c321783, Release)",
  "lean_file": "formal/lean/SwarmRisk.lean",
  "coq_status": "ok",
  "coq_version": "The Coq Proof Assistant, version 8.18.0",
  "coq_file": "formal/coq/SwarmRisk.v"
}


==> anc/results/remote_gpu/gpu_game_theory_sweep.json <==
{
  "batch": 131072,
  "device": "cuda",
  "gpu_name": "NVIDIA RTX PRO 6000 Blackwell Workstation Edition",
  "max_saddle_gap": 0.0495603084564209,
  "mean_saddle_gap": 0.041855319403111935,
  "mean_value": 0.6019880399107933,
  "peak_allocated_gb": 64.32178163528442,
  "reserved_gb": 64.55078125,
  "scale_rows": [
    {
      "max_saddle_gap": 0.04882866144180298,
      "mean_saddle_gap": 0.04016816895455122,
      "mean_value": 0.5744153261184692,
      "scenarios": 524288,
      "std_saddle_gap": 0.0046939492191494315,
      "std_value": 0.050447647487887375,
      "swarm_pair": "6v6",
      "swarm_size": 6
    },
    {
      "max_saddle_gap": 0.0495603084564209,
      "mean_saddle_gap": 0.042759936302900314,
      "mean_value": 0.5875639766454697,
      "scenarios": 524288,
      "std_saddle_gap": 0.004235261714227894,
      "std_value": 0.04584104160498659,
      "swarm_pair": "8v8",
      "swarm_size": 8
    },
    {
      "max_saddle_gap": 0.04931527376174927,
      "mean_saddle_gap": 0.0426992317661643,
      "mean_value": 0.6120975017547607,
      "scenarios": 524288,
      "std_saddle_gap": 0.003974800532575293,
      "std_value": 0.0359876838003051,
      "swarm_pair": "16v16",
      "swarm_size": 16
    },
    {
      "max_saddle_gap": 0.048451781272888184,
      "mean_saddle_gap": 0.0417939405888319,
      "mean_value": 0.6338753551244736,
      "scenarios": 524288,
      "std_saddle_gap": 0.0038287095178026957,
      "std_value": 0.0281736470704333,
      "swarm_pair": "32v32",
      "swarm_size": 32
    }
  ],
  "scenarios": 2097152,
  "scenarios_per_size": 524288,
  "scratch_gb": 64.0,
  "seconds": 3.360658645629883,
  "sizes": [
    6,
    8,
    16,
    32
  ],
  "std_saddle_gap": 0.0043246219693820745,
  "std_value": 0.046964199781107344,
  "steps": 768,
  "torch_cuda_version": "13.0",
  "torch_version": "2.12.1+cu130"
}


==> anc/results/remote_gpu/gpu_live_nvidia_smi_sample.txt <==
Sample captured during the 33,554,432-scenario CUDA audit.

NVIDIA RTX PRO 6000 Blackwell Workstation Edition, 66459 MiB, 97887 MiB, 93 %
1908, python3, 66450 MiB

Sample captured during the 16,777,216-scenario dataset-strategy audit.

NVIDIA RTX PRO 6000 Blackwell Workstation Edition, 65251 MiB, 97887 MiB, 100 %
2161, python3, 65242 MiB


==> anc/results/remote_gpu/markov_entropy_audit.csv <==
policy,discounted_value,mean_security,mean_leakage,survival_probability,final_drone_stock,final_interceptor_stock,final_operator_fatigue,final_ew_adaptation,final_radar_exposure,final_public_fear,final_insurance_oil_pressure,final_budget_justification,final_dataset_growth,final_ai_model_improvement,final_entropy_budget
conservative,0.3723134172614664,0.5919571695849299,0.19245882518589497,0.9999796152114868,0.8278710842132568,0.9199491739273071,0.2574874460697174,0.11375396698713303,0.160178542137146,0.28684210777282715,0.5461342334747314,0.7541074156761169,0.3345581889152527,0.515304684638977,0.5781867504119873
fixed_screen,0.39739258540794253,0.6831403868272901,0.13510695425793529,0.9994315505027771,0.6618466377258301,0.7155844569206238,0.3116863965988159,0.1441812962293625,0.25738707184791565,0.23254652321338654,0.41771399974823,0.631787896156311,0.39150649309158325,0.6106196045875549,0.6233341693878174
centroid_screen,0.41733613377436996,0.7259965986013412,0.1113289954373613,0.9973381757736206,0.5866608619689941,0.6307199597358704,0.3293735682964325,0.15152230858802795,0.28597769141197205,0.2070031464099884,0.3609262704849243,0.5856066346168518,0.4291984736919403,0.6938707232475281,0.6674599647521973
pattern_fusion,0.4454001123085618,0.7452712194062769,0.10150261264061555,0.996518075466156,0.5484767556190491,0.6154749989509583,0.33804211020469666,0.16694186627864838,0.3260047733783722,0.20185987651348114,0.3422926664352417,0.6070318818092346,0.5222002863883972,0.8665735721588135,0.7392365336418152
posterior_screen,0.4243070895317942,0.7335820025764406,0.10290021041873842,0.9939030408859253,0.5157719850540161,0.5842282772064209,0.36305710673332214,0.1913430392742157,0.3774679899215698,0.22265464067459106,0.3682745397090912,0.6620035767555237,0.5978522300720215,0.7477365136146545,0.5927649140357971
budget_adaptive,0.4609697200357914,0.7426539538428187,0.10947062383638695,0.9996694922447205,0.6500971913337708,0.7339127659797668,0.2845958173274994,0.1267527937889099,0.23451443016529083,0.18399512767791748,0.331172376871109,0.5788474082946777,0.45890456438064575,0.8920391798019409,0.8140891790390015


==> anc/results/remote_gpu/markov_entropy_audit.json <==
{
  "batch": 131072,
  "best_gain_over_fixed_screen": 0.06357713462784886,
  "best_policy": "budget_adaptive",
  "best_value": 0.4609697200357914,
  "device": "cuda",
  "gpu_name": "NVIDIA RTX PRO 6000 Blackwell Workstation Edition",
  "horizon": 32,
  "peak_allocated_gb": 48.074222564697266,
  "policies": [
    {
      "discounted_value": 0.3723134172614664,
      "final_ai_model_improvement": 0.515304684638977,
      "final_budget_justification": 0.7541074156761169,
      "final_dataset_growth": 0.3345581889152527,
      "final_drone_stock": 0.8278710842132568,
      "final_entropy_budget": 0.5781867504119873,
      "final_ew_adaptation": 0.11375396698713303,
      "final_insurance_oil_pressure": 0.5461342334747314,
      "final_interceptor_stock": 0.9199491739273071,
      "final_operator_fatigue": 0.2574874460697174,
      "final_public_fear": 0.28684210777282715,
      "final_radar_exposure": 0.160178542137146,
      "mean_leakage": 0.19245882518589497,
      "mean_security": 0.5919571695849299,
      "policy": "conservative",
      "survival_probability": 0.9999796152114868
    },
    {
      "discounted_value": 0.39739258540794253,
      "final_ai_model_improvement": 0.6106196045875549,
      "final_budget_justification": 0.631787896156311,
      "final_dataset_growth": 0.39150649309158325,
      "final_drone_stock": 0.6618466377258301,
      "final_entropy_budget": 0.6233341693878174,
      "final_ew_adaptation": 0.1441812962293625,
      "final_insurance_oil_pressure": 0.41771399974823,
      "final_interceptor_stock": 0.7155844569206238,
      "final_operator_fatigue": 0.3116863965988159,
      "final_public_fear": 0.23254652321338654,
      "final_radar_exposure": 0.25738707184791565,
      "mean_leakage": 0.13510695425793529,
      "mean_security": 0.6831403868272901,
      "policy": "fixed_screen",
      "survival_probability": 0.9994315505027771
    },
    {
      "discounted_value": 0.41733613377436996,
      "final_ai_model_improvement": 0.6938707232475281,
      "final_budget_justification": 0.5856066346168518,
      "final_dataset_growth": 0.4291984736919403,
      "final_drone_stock": 0.5866608619689941,
      "final_entropy_budget": 0.6674599647521973,
      "final_ew_adaptation": 0.15152230858802795,
      "final_insurance_oil_pressure": 0.3609262704849243,
      "final_interceptor_stock": 0.6307199597358704,
      "final_operator_fatigue": 0.3293735682964325,
      "final_public_fear": 0.2070031464099884,
      "final_radar_exposure": 0.28597769141197205,
      "mean_leakage": 0.1113289954373613,
      "mean_security": 0.7259965986013412,
      "policy": "centroid_screen",
      "survival_probability": 0.9973381757736206
    },
    {
      "discounted_value": 0.4454001123085618,
      "final_ai_model_improvement": 0.8665735721588135,
      "final_budget_justification": 0.6070318818092346,
      "final_dataset_growth": 0.5222002863883972,
      "final_drone_stock": 0.5484767556190491,
      "final_entropy_budget": 0.7392365336418152,
      "final_ew_adaptation": 0.16694186627864838,
      "final_insurance_oil_pressure": 0.3422926664352417,
      "final_interceptor_stock": 0.6154749989509583,
      "final_operator_fatigue": 0.33804211020469666,
      "final_public_fear": 0.20185987651348114,
      "final_radar_exposure": 0.3260047733783722,
      "mean_leakage": 0.10150261264061555,
      "mean_security": 0.7452712194062769,
      "policy": "pattern_fusion",
      "survival_probability": 0.996518075466156
    },
    {
      "discounted_value": 0.4243070895317942,
      "final_ai_model_improvement": 0.7477365136146545,
      "final_budget_justification": 0.6620035767555237,
      "final_dataset_growth": 0.5978522300720215,
      "final_drone_stock": 0.5157719850540161,
      "final_entropy_budget": 0.5927649140357971,
      "final_ew_adaptation": 0.1913430392742157,
      "final_insurance_oil_pressure": 0.3682745397090912,
      "final_interceptor_stock": 0.5842282772064209,
      "final_operator_fatigue": 0.36305710673332214,
      "final_public_fear": 0.22265464067459106,
      "final_radar_exposure": 0.3774679899215698,
      "mean_leakage": 0.10290021041873842,
      "mean_security": 0.7335820025764406,
      "policy": "posterior_screen",
      "survival_probability": 0.9939030408859253
    },
    {
      "discounted_value": 0.4609697200357914,
      "final_ai_model_improvement": 0.8920391798019409,
      "final_budget_justification": 0.5788474082946777,
      "final_dataset_growth": 0.45890456438064575,
      "final_drone_stock": 0.6500971913337708,
      "final_entropy_budget": 0.8140891790390015,
      "final_ew_adaptation": 0.1267527937889099,
      "final_insurance_oil_pressure": 0.331172376871109,
      "final_interceptor_stock": 0.7339127659797668,
      "final_operator_fatigue": 0.2845958173274994,
      "final_public_fear": 0.18399512767791748,
      "final_radar_exposure": 0.23451443016529083,
      "mean_leakage": 0.10947062383638695,
      "mean_security": 0.7426539538428187,
      "policy": "budget_adaptive",
      "survival_probability": 0.9996694922447205
    }
  ],
  "policy_params": {
    "budget_adaptive": [
      0.6430823357217014,
      0.52,
      0.41,
      0.23809179943054914,
      0.72,
      0.7
    ],
    "centroid_screen": [
      0.6620757142081857,
      0.61,
      0.5,
      0.2640482110437006,
      0.56,
      0.62
    ],
    "conservative": [
      0.55,
      0.38,
      0.28,
      0.31,
      0.42,
      0.45
    ],
    "fixed_screen": [
      0.6411957666277885,
      0.55,
      0.45,
      0.3915559647139162,
      0.5,
      0.55
    ],
    "pattern_fusion": [
      0.6540889572352171,
      0.64,
      0.57,
      0.2121353878173977,
      0.66,
      0.75
    ],
    "posterior_screen": [
      0.6425511040724814,
      0.69,
      0.66,
      0.009346169266791549,
      0.5,
      0.82
    ]
  },
  "scratch_gb": 48.0,
  "seconds": 14.133573770523071,
  "state_names": [
    "drone_stock",
    "interceptor_stock",
    "operator_fatigue",
    "ew_adaptation",
    "radar_exposure",
    "public_fear",
    "insurance_oil_pressure",
    "budget_justification",
    "dataset_growth",
    "ai_model_improvement",
    "entropy_budget"
  ],
  "trajectories": 16777216
}


==> anc/results/remote_gpu/server_download_manifest.txt <==
1549875511 /workspace/data/visdrone/VisDrone2019-DET-train.zip
311251787 /workspace/data/visdrone/VisDrone2019-DET-test-dev.zip
81638851 /workspace/data/visdrone/VisDrone2019-DET-val.zip
6376019 /workspace/data/antiuav/DUT-Anti-UAV/AntiUAVDetection.jpg
41347 /workspace/data/extra/GroundTruthSideLines.zip
14361 /workspace/data/antiuav/Anti-UAV/README.md
11357 /workspace/data/antiuav/DUT-Anti-UAV/LICENSE
10244 /workspace/data/visdrone/VisDrone2019-DET-val/.DS_Store
7730 /workspace/data/antiuav/DUT-Anti-UAV/README.md
6148 /workspace/data/visdrone/VisDrone2019-DET-test-dev/.DS_Store
4816 /workspace/data/uavswarm/UAVSwarm-dataset/README.md
2232 /workspace/data/extra/READme.txt
1066 /workspace/data/antiuav/Anti-UAV/LICENSE
0 /workspace/data/server_download_manifest.txt


==> anc/results/summaries/experiment_summary.json <==
{
  "best_pure_security_mean": 0.5255383828125,
  "demo_attacker_formation": "line",
  "demo_defender_formation": "tuned_screen",
  "demo_hotspot": {
    "score": 0.9695428953243139,
    "xy": [
      0.7838297872340425,
      0.3336170212765957
    ]
  },
  "demo_leakage": 0.4313561723857752,
  "demo_seed": 17,
  "demo_value": 0.5845911137474756,
  "ethics_stress_audit": [
    {
      "autonomy_risk": "0.519977",
      "discounted_value": "0.362940",
      "escalation_pressure": "0.318035",
      "false_alarm_burden": "0.212371",
      "mean_ethics_risk": "0.337708",
      "overcollection_risk": "0.300448",
      "policy": "conservative",
      "risk_adjusted_value": "0.312284"
    },
    {
      "autonomy_risk": "0.592330",
      "discounted_value": "0.381078",
      "escalation_pressure": "0.280642",
      "false_alarm_burden": "0.267147",
      "mean_ethics_risk": "0.379745",
      "overcollection_risk": "0.378863",
      "policy": "fixed_screen",
      "risk_adjusted_value": "0.324116"
    },
    {
      "autonomy_risk": "0.641190",
      "discounted_value": "0.403275",
      "escalation_pressure": "0.244687",
      "false_alarm_burden": "0.276446",
      "mean_ethics_risk": "0.394333",
      "overcollection_risk": "0.415011",
      "policy": "centroid_screen",
      "risk_adjusted_value": "0.344125"
    },
    {
      "autonomy_risk": "0.741613",
      "discounted_value": "0.427251",
      "escalation_pressure": "0.241657",
      "false_alarm_burden": "0.299622",
      "mean_ethics_risk": "0.446277",
      "overcollection_risk": "0.502218",
      "policy": "pattern_fusion",
      "risk_adjusted_value": "0.360310"
    },
    {
      "autonomy_risk": "0.713551",
      "discounted_value": "0.405192",
      "escalation_pressure": "0.265672",
      "false_alarm_burden": "0.339192",
      "mean_ethics_risk": "0.468837",
      "overcollection_risk": "0.556934",
      "policy": "posterior_screen",
      "risk_adjusted_value": "0.334866"
    },
    {
      "autonomy_risk": "0.734482",
      "discounted_value": "0.438067",
      "escalation_pressure": "0.234146",
      "false_alarm_burden": "0.237020",
      "mean_ethics_risk": "0.412150",
      "overcollection_risk": "0.442954",
      "policy": "budget_adaptive",
      "risk_adjusted_value": "0.376244"
    }
  ],
  "field_bandwidth_candidates": [
    {
      "accuracy": "0.706897",
      "active_cell_ratio_mean": "0.364154",
      "bandwidth_multiplier": "0.00",
      "classification_loss": "0.293103",
      "encoder": "fixed_pixel",
      "hotspot_error_mean": "0.078077",
      "joint_loss": "0.371181",
      "map_entropy_mean": "0.854367",
      "n_agents": 32,
      "raster_side": 32,
      "states": 384
    },
    {
      "accuracy": "0.706897",
      "active_cell_ratio_mean": "0.086367",
      "bandwidth_multiplier": "0.25",
      "classification_loss": "0.293103",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.147595",
      "joint_loss": "0.440699",
      "map_entropy_mean": "0.657300",
      "n_agents": 32,
      "raster_side": 32,
      "states": 384
    },
    {
      "accuracy": "0.724138",
      "active_cell_ratio_mean": "0.125865",
      "bandwidth_multiplier": "0.35",
      "classification_loss": "0.275862",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.120289",
      "joint_loss": "0.396151",
      "map_entropy_mean": "0.710480",
      "n_agents": 32,
      "raster_side": 32,
      "states": 384
    },
    {
      "accuracy": "0.724138",
      "active_cell_ratio_mean": "0.188347",
      "bandwidth_multiplier": "0.50",
      "classification_loss": "0.275862",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.105753",
      "joint_loss": "0.381615",
      "map_entropy_mean": "0.763083",
      "n_agents": 32,
      "raster_side": 32,
      "states": 384
    },
    {
      "accuracy": "0.750000",
      "active_cell_ratio_mean": "0.281352",
      "bandwidth_multiplier": "0.75",
      "classification_loss": "0.250000",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.089071",
      "joint_loss": "0.339071",
      "map_entropy_mean": "0.818696",
      "n_agents": 32,
      "raster_side": 32,
      "states": 384
    },
    {
      "accuracy": "0.750000",
      "active_cell_ratio_mean": "0.364154",
      "bandwidth_multiplier": "1.00",
      "classification_loss": "0.250000",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.078077",
      "joint_loss": "0.328077",
      "map_entropy_mean": "0.854367",
      "n_agents": 32,
      "raster_side": 32,
      "states": 384
    },
    {
      "accuracy": "0.758621",
      "active_cell_ratio_mean": "0.438179",
      "bandwidth_multiplier": "1.25",
      "classification_loss": "0.241379",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.068738",
      "joint_loss": "0.310117",
      "map_entropy_mean": "0.878928",
      "n_agents": 32,
      "raster_side": 32,
      "states": 384
    },
    {
      "accuracy": "0.775862",
      "active_cell_ratio_mean": "0.501083",
      "bandwidth_multiplier": "1.50",
      "classification_loss": "0.224138",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.057888",
      "joint_loss": "0.282025",
      "map_entropy_mean": "0.896628",
      "n_agents": 32,
      "raster_side": 32,
      "states": 384
    },
    {
      "accuracy": "0.741379",
      "active_cell_ratio_mean": "0.251964",
      "bandwidth_multiplier": "0.00",
      "classification_loss": "0.258621",
      "encoder": "fixed_pixel",
      "hotspot_error_mean": "0.091985",
      "joint_loss": "0.350606",
      "map_entropy_mean": "0.825156",
      "n_agents": 32,
      "raster_side": 48,
      "states": 384
    },
    {
      "accuracy": "0.741379",
      "active_cell_ratio_mean": "0.084466",
      "bandwidth_multiplier": "0.25",
      "classification_loss": "0.258621",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.129056",
      "joint_loss": "0.387677",
      "map_entropy_mean": "0.695399",
      "n_agents": 32,
      "raster_side": 48,
      "states": 384
    },
    {
      "accuracy": "0.732759",
      "active_cell_ratio_mean": "0.126693",
      "bandwidth_multiplier": "0.35",
      "classification_loss": "0.267241",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.123933",
      "joint_loss": "0.391174",
      "map_entropy_mean": "0.743831",
      "n_agents": 32,
      "raster_side": 48,
      "states": 384
    },
    {
      "accuracy": "0.724138",
      "active_cell_ratio_mean": "0.187854",
      "bandwidth_multiplier": "0.50",
      "classification_loss": "0.275862",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.101728",
      "joint_loss": "0.377590",
      "map_entropy_mean": "0.790741",
      "n_agents": 32,
      "raster_side": 48,
      "states": 384
    },
    {
      "accuracy": "0.750000",
      "active_cell_ratio_mean": "0.285579",
      "bandwidth_multiplier": "0.75",
      "classification_loss": "0.250000",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.087143",
      "joint_loss": "0.337143",
      "map_entropy_mean": "0.840401",
      "n_agents": 32,
      "raster_side": 48,
      "states": 384
    },
    {
      "accuracy": "0.750000",
      "active_cell_ratio_mean": "0.370998",
      "bandwidth_multiplier": "1.00",
      "classification_loss": "0.250000",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.077055",
      "joint_loss": "0.327055",
      "map_entropy_mean": "0.872222",
      "n_agents": 32,
      "raster_side": 48,
      "states": 384
    },
    {
      "accuracy": "0.758621",
      "active_cell_ratio_mean": "0.445979",
      "bandwidth_multiplier": "1.25",
      "classification_loss": "0.241379",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.066767",
      "joint_loss": "0.308146",
      "map_entropy_mean": "0.894038",
      "n_agents": 32,
      "raster_side": 48,
      "states": 384
    },
    {
      "accuracy": "0.775862",
      "active_cell_ratio_mean": "0.509457",
      "bandwidth_multiplier": "1.50",
      "classification_loss": "0.224138",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.056364",
      "joint_loss": "0.280502",
      "map_entropy_mean": "0.909673",
      "n_agents": 32,
      "raster_side": 48,
      "states": 384
    },
    {
      "accuracy": "0.715517",
      "active_cell_ratio_mean": "0.186743",
      "bandwidth_multiplier": "0.00",
      "classification_loss": "0.284483",
      "encoder": "fixed_pixel",
      "hotspot_error_mean": "0.106432",
      "joint_loss": "0.390915",
      "map_entropy_mean": "0.804545",
      "n_agents": 32,
      "raster_side": 64,
      "states": 384
    },
    {
      "accuracy": "0.741379",
      "active_cell_ratio_mean": "0.083706",
      "bandwidth_multiplier": "0.25",
      "classification_loss": "0.258621",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.136272",
      "joint_loss": "0.394893",
      "map_entropy_mean": "0.717806",
      "n_agents": 32,
      "raster_side": 64,
      "states": 384
    },
    {
      "accuracy": "0.732759",
      "active_cell_ratio_mean": "0.126883",
      "bandwidth_multiplier": "0.35",
      "classification_loss": "0.267241",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.117680",
      "joint_loss": "0.384922",
      "map_entropy_mean": "0.762748",
      "n_agents": 32,
      "raster_side": 64,
      "states": 384
    },
    {
      "accuracy": "0.724138",
      "active_cell_ratio_mean": "0.190233",
      "bandwidth_multiplier": "0.50",
      "classification_loss": "0.275862",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.105376",
      "joint_loss": "0.381238",
      "map_entropy_mean": "0.806446",
      "n_agents": 32,
      "raster_side": 64,
      "states": 384
    },
    {
      "accuracy": "0.750000",
      "active_cell_ratio_mean": "0.288241",
      "bandwidth_multiplier": "0.75",
      "classification_loss": "0.250000",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.087218",
      "joint_loss": "0.337218",
      "map_entropy_mean": "0.852665",
      "n_agents": 32,
      "raster_side": 64,
      "states": 384
    },
    {
      "accuracy": "0.750000",
      "active_cell_ratio_mean": "0.374959",
      "bandwidth_multiplier": "1.00",
      "classification_loss": "0.250000",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.077966",
      "joint_loss": "0.327966",
      "map_entropy_mean": "0.882233",
      "n_agents": 32,
      "raster_side": 64,
      "states": 384
    },
    {
      "accuracy": "0.758621",
      "active_cell_ratio_mean": "0.449975",
      "bandwidth_multiplier": "1.25",
      "classification_loss": "0.241379",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.066870",
      "joint_loss": "0.308250",
      "map_entropy_mean": "0.902457",
      "n_agents": 32,
      "raster_side": 64,
      "states": 384
    },
    {
      "accuracy": "0.775862",
      "active_cell_ratio_mean": "0.514142",
      "bandwidth_multiplier": "1.50",
      "classification_loss": "0.224138",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.055030",
      "joint_loss": "0.279168",
      "map_entropy_mean": "0.916913",
      "n_agents": 32,
      "raster_side": 64,
      "states": 384
    },
    {
      "accuracy": "0.698276",
      "active_cell_ratio_mean": "0.117387",
      "bandwidth_multiplier": "0.00",
      "classification_loss": "0.301724",
      "encoder": "fixed_pixel",
      "hotspot_error_mean": "0.123142",
      "joint_loss": "0.424866",
      "map_entropy_mean": "0.776795",
      "n_agents": 32,
      "raster_side": 96,
      "states": 384
    },
    {
      "accuracy": "0.741379",
      "active_cell_ratio_mean": "0.083389",
      "bandwidth_multiplier": "0.25",
      "classification_loss": "0.258621",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.133179",
      "joint_loss": "0.391799",
      "map_entropy_mean": "0.744010",
      "n_agents": 32,
      "raster_side": 96,
      "states": 384
    },
    {
      "accuracy": "0.732759",
      "active_cell_ratio_mean": "0.127722",
      "bandwidth_multiplier": "0.35",
      "classification_loss": "0.267241",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.120394",
      "joint_loss": "0.387636",
      "map_entropy_mean": "0.784991",
      "n_agents": 32,
      "raster_side": 96,
      "states": 384
    },
    {
      "accuracy": "0.724138",
      "active_cell_ratio_mean": "0.192105",
      "bandwidth_multiplier": "0.50",
      "classification_loss": "0.275862",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.105966",
      "joint_loss": "0.381828",
      "map_entropy_mean": "0.824815",
      "n_agents": 32,
      "raster_side": 96,
      "states": 384
    },
    {
      "accuracy": "0.750000",
      "active_cell_ratio_mean": "0.291616",
      "bandwidth_multiplier": "0.75",
      "classification_loss": "0.250000",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.086965",
      "joint_loss": "0.336965",
      "map_entropy_mean": "0.866884",
      "n_agents": 32,
      "raster_side": 96,
      "states": 384
    },
    {
      "accuracy": "0.750000",
      "active_cell_ratio_mean": "0.378352",
      "bandwidth_multiplier": "1.00",
      "classification_loss": "0.250000",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.076277",
      "joint_loss": "0.326277",
      "map_entropy_mean": "0.893755",
      "n_agents": 32,
      "raster_side": 96,
      "states": 384
    },
    {
      "accuracy": "0.758621",
      "active_cell_ratio_mean": "0.454295",
      "bandwidth_multiplier": "1.25",
      "classification_loss": "0.241379",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.065850",
      "joint_loss": "0.307229",
      "map_entropy_mean": "0.912096",
      "n_agents": 32,
      "raster_side": 96,
      "states": 384
    },
    {
      "accuracy": "0.775862",
      "active_cell_ratio_mean": "0.519000",
      "bandwidth_multiplier": "1.50",
      "classification_loss": "0.224138",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.054872",
      "joint_loss": "0.279010",
      "map_entropy_mean": "0.925174",
      "n_agents": 32,
      "raster_side": 96,
      "states": 384
    },
    {
      "accuracy": "0.672414",
      "active_cell_ratio_mean": "0.080446",
      "bandwidth_multiplier": "0.00",
      "classification_loss": "0.327586",
      "encoder": "fixed_pixel",
      "hotspot_error_mean": "0.135887",
      "joint_loss": "0.463473",
      "map_entropy_mean": "0.756840",
      "n_agents": 32,
      "raster_side": 128,
      "states": 384
    },
    {
      "accuracy": "0.741379",
      "active_cell_ratio_mean": "0.083189",
      "bandwidth_multiplier": "0.25",
      "classification_loss": "0.258621",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.134018",
      "joint_loss": "0.392638",
      "map_entropy_mean": "0.759750",
      "n_agents": 32,
      "raster_side": 128,
      "states": 384
    },
    {
      "accuracy": "0.732759",
      "active_cell_ratio_mean": "0.127883",
      "bandwidth_multiplier": "0.35",
      "classification_loss": "0.267241",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.121214",
      "joint_loss": "0.388455",
      "map_entropy_mean": "0.798274",
      "n_agents": 32,
      "raster_side": 128,
      "states": 384
    },
    {
      "accuracy": "0.724138",
      "active_cell_ratio_mean": "0.192689",
      "bandwidth_multiplier": "0.50",
      "classification_loss": "0.275862",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.106144",
      "joint_loss": "0.382006",
      "map_entropy_mean": "0.835730",
      "n_agents": 32,
      "raster_side": 128,
      "states": 384
    },
    {
      "accuracy": "0.750000",
      "active_cell_ratio_mean": "0.292784",
      "bandwidth_multiplier": "0.75",
      "classification_loss": "0.250000",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.087020",
      "joint_loss": "0.337020",
      "map_entropy_mean": "0.875295",
      "n_agents": 32,
      "raster_side": 128,
      "states": 384
    },
    {
      "accuracy": "0.750000",
      "active_cell_ratio_mean": "0.380119",
      "bandwidth_multiplier": "1.00",
      "classification_loss": "0.250000",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.076205",
      "joint_loss": "0.326205",
      "map_entropy_mean": "0.900553",
      "n_agents": 32,
      "raster_side": 128,
      "states": 384
    },
    {
      "accuracy": "0.758621",
      "active_cell_ratio_mean": "0.456383",
      "bandwidth_multiplier": "1.25",
      "classification_loss": "0.241379",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.065230",
      "joint_loss": "0.306609",
      "map_entropy_mean": "0.917772",
      "n_agents": 32,
      "raster_side": 128,
      "states": 384
    },
    {
      "accuracy": "0.775862",
      "active_cell_ratio_mean": "0.521496",
      "bandwidth_multiplier": "1.50",
      "classification_loss": "0.224138",
      "encoder": "scale_normalized",
      "hotspot_error_mean": "0.054305",
      "joint_loss": "0.278443",
      "map_entropy_mean": "0.930034",
      "n_agents": 32,
      "raster_side": 128,
      "states": 384
    }
  ],
  "field_resolution_audit": [
    {
      "accuracy": "0.706897",
      "accuracy_gain_over_32": "0.000000",
      "active_cell_ratio_mean": "0.364154",
      "hotspot_error_mean": "0.078077",
      "hotspot_error_reduction_over_32": "0.000000",
      "hotspot_error_std": "0.077108",
      "map_entropy_mean": "0.854367",
      "n_agents": 32,
      "n_test": 116,
      "optimized_accuracy": "0.775862",
      "optimized_hotspot_error_mean": "0.057888",
      "pixel_cells": 1024,
      "raster_side": 32,
      "selected_bandwidth_multiplier": "1.50",
      "selected_encoder": "scale_normalized",
      "states": 384
    },
    {
      "accuracy": "0.741379",
      "accuracy_gain_over_32": "0.034483",
      "active_cell_ratio_mean": "0.251964",
      "hotspot_error_mean": "0.091985",
      "hotspot_error_reduction_over_32": "-0.013908",
      "hotspot_error_std": "0.087956",
      "map_entropy_mean": "0.825156",
      "n_agents": 32,
      "n_test": 116,
      "optimized_accuracy": "0.775862",
      "optimized_hotspot_error_mean": "0.056364",
      "pixel_cells": 2304,
      "raster_side": 48,
      "selected_bandwidth_multiplier": "1.50",
      "selected_encoder": "scale_normalized",
      "states": 384
    },
    {
      "accuracy": "0.715517",
      "accuracy_gain_over_32": "0.008621",
      "active_cell_ratio_mean": "0.186743",
      "hotspot_error_mean": "0.106432",
      "hotspot_error_reduction_over_32": "-0.028355",
      "hotspot_error_std": "0.098469",
      "map_entropy_mean": "0.804545",
      "n_agents": 32,
      "n_test": 116,
      "optimized_accuracy": "0.775862",
      "optimized_hotspot_error_mean": "0.055030",
      "pixel_cells": 4096,
      "raster_side": 64,
      "selected_bandwidth_multiplier": "1.50",
      "selected_encoder": "scale_normalized",
      "states": 384
    },
    {
      "accuracy": "0.698276",
      "accuracy_gain_over_32": "-0.008621",
      "active_cell_ratio_mean": "0.117387",
      "hotspot_error_mean": "0.123142",
      "hotspot_error_reduction_over_32": "-0.045065",
      "hotspot_error_std": "0.115748",
      "map_entropy_mean": "0.776795",
      "n_agents": 32,
      "n_test": 116,
      "optimized_accuracy": "0.775862",
      "optimized_hotspot_error_mean": "0.054872",
      "pixel_cells": 9216,
      "raster_side": 96,
      "selected_bandwidth_multiplier": "1.50",
      "selected_encoder": "scale_normalized",
      "states": 384
    },
    {
      "accuracy": "0.672414",
      "accuracy_gain_over_32": "-0.034483",
      "active_cell_ratio_mean": "0.080446",
      "hotspot_error_mean": "0.135887",
      "hotspot_error_reduction_over_32": "-0.057810",
      "hotspot_error_std": "0.119055",
      "map_entropy_mean": "0.756840",
      "n_agents": 32,
      "n_test": 116,
      "optimized_accuracy": "0.775862",
      "optimized_hotspot_error_mean": "0.054305",
      "pixel_cells": 16384,
      "raster_side": 128,
      "selected_bandwidth_multiplier": "1.50",
      "selected_encoder": "scale_normalized",
      "states": 384
    }
  ],
  "field_resolution_optimization": [
    {
      "baseline_accuracy": "0.706897",
      "baseline_active_cell_ratio": "0.364154",
      "baseline_classification_loss": "0.293103",
      "baseline_hotspot_error_mean": "0.078077",
      "baseline_joint_loss": "0.371181",
      "baseline_map_entropy": "0.854367",
      "classification_loss_gain": "0.068966",
      "hotspot_error_gain": "0.020190",
      "joint_loss_gain": "0.089155",
      "n_agents": 32,
      "optimized_accuracy": "0.775862",
      "optimized_active_cell_ratio": "0.501083",
      "optimized_classification_loss": "0.224138",
      "optimized_hotspot_error_mean": "0.057888",
      "optimized_joint_loss": "0.282025",
      "optimized_map_entropy": "0.896628",
      "pixel_cells": 1024,
      "raster_side": 32,
      "selected_bandwidth_multiplier": "1.50",
      "selected_encoder": "scale_normalized",
      "states": 384
    },
    {
      "baseline_accuracy": "0.741379",
      "baseline_active_cell_ratio": "0.251964",
      "baseline_classification_loss": "0.258621",
      "baseline_hotspot_error_mean": "0.091985",
      "baseline_joint_loss": "0.350606",
      "baseline_map_entropy": "0.825156",
      "classification_loss_gain": "0.034483",
      "hotspot_error_gain": "0.035621",
      "joint_loss_gain": "0.070104",
      "n_agents": 32,
      "optimized_accuracy": "0.775862",
      "optimized_active_cell_ratio": "0.509457",
      "optimized_classification_loss": "0.224138",
      "optimized_hotspot_error_mean": "0.056364",
      "optimized_joint_loss": "0.280502",
      "optimized_map_entropy": "0.909673",
      "pixel_cells": 2304,
      "raster_side": 48,
      "selected_bandwidth_multiplier": "1.50",
      "selected_encoder": "scale_normalized",
      "states": 384
    },
    {
      "baseline_accuracy": "0.715517",
      "baseline_active_cell_ratio": "0.186743",
      "baseline_classification_loss": "0.284483",
      "baseline_hotspot_error_mean": "0.106432",
      "baseline_joint_loss": "0.390915",
      "baseline_map_entropy": "0.804545",
      "classification_loss_gain": "0.060345",
      "hotspot_error_gain": "0.051402",
      "joint_loss_gain": "0.111746",
      "n_agents": 32,
      "optimized_accuracy": "0.775862",
      "optimized_active_cell_ratio": "0.514142",
      "optimized_classification_loss": "0.224138",
      "optimized_hotspot_error_mean": "0.055030",
      "optimized_joint_loss": "0.279168",
      "optimized_map_entropy": "0.916913",
      "pixel_cells": 4096,
      "raster_side": 64,
      "selected_bandwidth_multiplier": "1.50",
      "selected_encoder": "scale_normalized",
      "states": 384
    },
    {
      "baseline_accuracy": "0.698276",
      "baseline_active_cell_ratio": "0.117387",
      "baseline_classification_loss": "0.301724",
      "baseline_hotspot_error_mean": "0.123142",
      "baseline_joint_loss": "0.424866",
      "baseline_map_entropy": "0.776795",
      "classification_loss_gain": "0.077586",
      "hotspot_error_gain": "0.068270",
      "joint_loss_gain": "0.145856",
      "n_agents": 32,
      "optimized_accuracy": "0.775862",
      "optimized_active_cell_ratio": "0.519000",
      "optimized_classification_loss": "0.224138",
      "optimized_hotspot_error_mean": "0.054872",
      "optimized_joint_loss": "0.279010",
      "optimized_map_entropy": "0.925174",
      "pixel_cells": 9216,
      "raster_side": 96,
      "selected_bandwidth_multiplier": "1.50",
      "selected_encoder": "scale_normalized",
      "states": 384
    },
    {
      "baseline_accuracy": "0.672414",
      "baseline_active_cell_ratio": "0.080446",
      "baseline_classification_loss": "0.327586",
      "baseline_hotspot_error_mean": "0.135887",
      "baseline_joint_loss": "0.463473",
      "baseline_map_entropy": "0.756840",
      "classification_loss_gain": "0.103448",
      "hotspot_error_gain": "0.081582",
      "joint_loss_gain": "0.185030",
      "n_agents": 32,
      "optimized_accuracy": "0.775862",
      "optimized_active_cell_ratio": "0.521496",
      "optimized_classification_loss": "0.224138",
      "optimized_hotspot_error_mean": "0.054305",
      "optimized_joint_loss": "0.278443",
      "optimized_map_entropy": "0.930034",
      "pixel_cells": 16384,
      "raster_side": 128,
      "selected_bandwidth_multiplier": "1.50",
      "selected_encoder": "scale_normalized",
      "states": 384
    }
  ],
  "fixed_ring_security_mean": 0.46995781640625,
  "fixed_screen_security_mean": 0.52551740625,
  "large_field_overlay": {
    "background": "data/visdrone/VisDrone2019-DET-val/images/0000117_03096_d_0000091.jpg",
    "hotspot_score": 3.79897535622493,
    "leakage": 0.3248167190431077,
    "payoff": 0.689056675121912,
    "seed": 1234,
    "swarm_pair": "32v32",
    "visual_regime": "defender holds"
  },
  "markov_entropy_audit": {
    "best_final_ai_model_improvement": 0.7994379959782651,
    "best_final_dataset_growth": 0.4683767831406208,
    "best_final_entropy_budget": 0.8020417556603983,
    "best_policy": "budget_adaptive",
    "best_survival_probability": 1.0,
    "best_value": 0.43806661259613117,
    "gain_over_fixed_screen": 0.056988980669683,
    "horizon": 24,
    "n_trajectories": 2048,
    "risk_adjusted_best_policy": "budget_adaptive",
    "risk_adjusted_best_value": 0.376244
  },
  "mixed_value_mean": 0.525618921875,
  "mixed_value_std": 0.01460841606026988,
  "multiscale_swarm_summary": [
    {
      "fixed_line_leakage_mean": "0.489638",
      "fixed_screen_security_mean": "0.527756",
      "mixed_value_mean": "0.527695",
      "mixed_value_std": "0.014434",
      "saddle_gap_max": "0.009914",
      "saddle_gap_mean": "0.009758",
      "scenarios": 32,
      "swarm_pair": "6v6",
      "swarm_size": 6,
      "tuned_gain_mean": "0.065989",
      "tuned_line_leakage_mean": "0.423215",
      "tuned_screen_security_mean": "0.593744",
      "visual_accuracy_32": "0.680556",
      "visual_test_n": 72
    },
    {
      "fixed_line_leakage_mean": "0.491243",
      "fixed_screen_security_mean": "0.520596",
      "mixed_value_mean": "0.521378",
      "mixed_value_std": "0.008819",
      "saddle_gap_max": "0.009909",
      "saddle_gap_mean": "0.009263",
      "scenarios": 32,
      "swarm_pair": "8v8",
      "swarm_size": 8,
      "tuned_gain_mean": "0.071510",
      "tuned_line_leakage_mean": "0.421215",
      "tuned_screen_security_mean": "0.592105",
      "visual_accuracy_32": "0.722222",
      "visual_test_n": 72
    },
    {
      "fixed_line_leakage_mean": "0.474967",
      "fixed_screen_security_mean": "0.534290",
      "mixed_value_mean": "0.536759",
      "mixed_value_std": "0.014515",
      "saddle_gap_max": "0.009913",
      "saddle_gap_mean": "0.009211",
      "scenarios": 32,
      "swarm_pair": "16v16",
      "swarm_size": 16,
      "tuned_gain_mean": "0.076641",
      "tuned_line_leakage_mean": "0.403046",
      "tuned_screen_security_mean": "0.610932",
      "visual_accuracy_32": "0.597222",
      "visual_test_n": 72
    },
    {
      "fixed_line_leakage_mean": "0.471236",
      "fixed_screen_security_mean": "0.536767",
      "mixed_value_mean": "0.542265",
      "mixed_value_std": "0.008089",
      "saddle_gap_max": "0.009900",
      "saddle_gap_mean": "0.009159",
      "scenarios": 32,
      "swarm_pair": "32v32",
      "swarm_size": 32,
      "tuned_gain_mean": "0.079000",
      "tuned_line_leakage_mean": "0.397317",
      "tuned_screen_security_mean": "0.615766",
      "visual_accuracy_32": "0.625000",
      "visual_test_n": 72
    }
  ],
  "mw_residual_bound": 0.02740210257942779,
  "n_scenarios": 256,
  "random_value_mean": 0.5424321640625,
  "remote_field_resolution_audit": {
    "agents": 32,
    "bandwidth_candidates": [
      {
        "active_cell_ratio_mean": 0.556310310959816,
        "agents": 32,
        "bandwidth_multiplier": 0.0,
        "encoder": "fixed_pixel",
        "hotspot_error_mean": 0.12652482511475682,
        "hotspot_error_std": 0.11804288107122766,
        "map_entropy_mean": 0.9178664404898882,
        "raster_side": 32,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.11753002554178238,
        "agents": 32,
        "bandwidth_multiplier": 0.25,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.19477115711197257,
        "hotspot_error_std": 0.13651395386438825,
        "map_entropy_mean": 0.7252625953406096,
        "raster_side": 32,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.1905972883105278,
        "agents": 32,
        "bandwidth_multiplier": 0.35,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.18434885144233704,
        "hotspot_error_std": 0.1362770072030935,
        "map_entropy_mean": 0.7941289078444242,
        "raster_side": 32,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.30334629863500595,
        "agents": 32,
        "bandwidth_multiplier": 0.5,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.16858363337814808,
        "hotspot_error_std": 0.13362561326973657,
        "map_entropy_mean": 0.8508675694465637,
        "raster_side": 32,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.45772111415863037,
        "agents": 32,
        "bandwidth_multiplier": 0.75,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.14644782012328506,
        "hotspot_error_std": 0.1269148589569063,
        "map_entropy_mean": 0.8954671788960695,
        "raster_side": 32,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.556310310959816,
        "agents": 32,
        "bandwidth_multiplier": 1.0,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.12652482511475682,
        "hotspot_error_std": 0.11804288107122766,
        "map_entropy_mean": 0.9178664404898882,
        "raster_side": 32,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.6250471994280815,
        "agents": 32,
        "bandwidth_multiplier": 1.25,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.10841274354606867,
        "hotspot_error_std": 0.10724454217634898,
        "map_entropy_mean": 0.9319595396518707,
        "raster_side": 32,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.6825161650776863,
        "agents": 32,
        "bandwidth_multiplier": 1.5,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.09296960919164121,
        "hotspot_error_std": 0.09505523546759001,
        "map_entropy_mean": 0.9418484605848789,
        "raster_side": 32,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.41426159627735615,
        "agents": 32,
        "bandwidth_multiplier": 0.0,
        "encoder": "fixed_pixel",
        "hotspot_error_mean": 0.15547030046582222,
        "hotspot_error_std": 0.13157499278133367,
        "map_entropy_mean": 0.8983765542507172,
        "raster_side": 48,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.11260105576366186,
        "agents": 32,
        "bandwidth_multiplier": 0.25,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.19523586193099618,
        "hotspot_error_std": 0.13788225086529518,
        "map_entropy_mean": 0.757188692688942,
        "raster_side": 48,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.18792652059346437,
        "agents": 32,
        "bandwidth_multiplier": 0.35,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.1849486012943089,
        "hotspot_error_std": 0.13747155034979625,
        "map_entropy_mean": 0.818874666467309,
        "raster_side": 48,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.3046504156664014,
        "agents": 32,
        "bandwidth_multiplier": 0.5,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.16966794058680534,
        "hotspot_error_std": 0.13515281750103994,
        "map_entropy_mean": 0.8694679047912359,
        "raster_side": 48,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.4649707218632102,
        "agents": 32,
        "bandwidth_multiplier": 0.75,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.14754713093861938,
        "hotspot_error_std": 0.12897570556206717,
        "map_entropy_mean": 0.9091915469616652,
        "raster_side": 48,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.5669098813086748,
        "agents": 32,
        "bandwidth_multiplier": 1.0,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.1267242133617401,
        "hotspot_error_std": 0.11989122109380629,
        "map_entropy_mean": 0.9290378224104643,
        "raster_side": 48,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.637014651671052,
        "agents": 32,
        "bandwidth_multiplier": 1.25,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.10824137437157333,
        "hotspot_error_std": 0.1087132950817942,
        "map_entropy_mean": 0.9414151012897491,
        "raster_side": 48,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.6950360238552094,
        "agents": 32,
        "bandwidth_multiplier": 1.5,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.09165379335172474,
        "hotspot_error_std": 0.09605472297563192,
        "map_entropy_mean": 0.9500113055109978,
        "raster_side": 48,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.30013304576277733,
        "agents": 32,
        "bandwidth_multiplier": 0.0,
        "encoder": "fixed_pixel",
        "hotspot_error_mean": 0.17178720980882645,
        "hotspot_error_std": 0.1357399867398959,
        "map_entropy_mean": 0.8779910001903772,
        "raster_side": 64,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.11082081124186516,
        "agents": 32,
        "bandwidth_multiplier": 0.25,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.1975336973555386,
        "hotspot_error_std": 0.1385806768216788,
        "map_entropy_mean": 0.7755016125738621,
        "raster_side": 64,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.18694180808961391,
        "agents": 32,
        "bandwidth_multiplier": 0.35,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.18689715629443526,
        "hotspot_error_std": 0.13812764619929663,
        "map_entropy_mean": 0.8327032774686813,
        "raster_side": 64,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.3062632493674755,
        "agents": 32,
        "bandwidth_multiplier": 0.5,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.17101619159802794,
        "hotspot_error_std": 0.13557614762779027,
        "map_entropy_mean": 0.879792183637619,
        "raster_side": 64,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.4692698884755373,
        "agents": 32,
        "bandwidth_multiplier": 0.75,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.14853919949382544,
        "hotspot_error_std": 0.1292732914740058,
        "map_entropy_mean": 0.9167296849191189,
        "raster_side": 64,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.5727572124451399,
        "agents": 32,
        "bandwidth_multiplier": 1.0,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.1276739991735667,
        "hotspot_error_std": 0.12013490797903441,
        "map_entropy_mean": 0.9351219814270735,
        "raster_side": 64,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.643445797264576,
        "agents": 32,
        "bandwidth_multiplier": 1.25,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.10866426886059344,
        "hotspot_error_std": 0.10901402824689686,
        "map_entropy_mean": 0.946536973118782,
        "raster_side": 64,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.701691672205925,
        "agents": 32,
        "bandwidth_multiplier": 1.5,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.09185075247660279,
        "hotspot_error_std": 0.09664061697494336,
        "map_entropy_mean": 0.9544232580810785,
        "raster_side": 64,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.16803807811811566,
        "agents": 32,
        "bandwidth_multiplier": 0.0,
        "encoder": "fixed_pixel",
        "hotspot_error_mean": 0.18970873998478055,
        "hotspot_error_std": 0.13853192874788975,
        "map_entropy_mean": 0.838645638898015,
        "raster_side": 96,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.1095248875208199,
        "agents": 32,
        "bandwidth_multiplier": 0.25,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.19711647043004632,
        "hotspot_error_std": 0.13874161562618523,
        "map_entropy_mean": 0.7964695114642382,
        "raster_side": 96,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.18703882209956646,
        "agents": 32,
        "bandwidth_multiplier": 0.35,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.18698614509776235,
        "hotspot_error_std": 0.13827113024050544,
        "map_entropy_mean": 0.848626708611846,
        "raster_side": 96,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.30838104896247387,
        "agents": 32,
        "bandwidth_multiplier": 0.5,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.1712280483916402,
        "hotspot_error_std": 0.13587499713350967,
        "map_entropy_mean": 0.8915608860552311,
        "raster_side": 96,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.47370042465627193,
        "agents": 32,
        "bandwidth_multiplier": 0.75,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.1486354535445571,
        "hotspot_error_std": 0.12918326241366887,
        "map_entropy_mean": 0.9252004362642765,
        "raster_side": 96,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.5784785710275173,
        "agents": 32,
        "bandwidth_multiplier": 1.0,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.12766198068857193,
        "hotspot_error_std": 0.12025252768139096,
        "map_entropy_mean": 0.9418966043740511,
        "raster_side": 96,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.6496815849095583,
        "agents": 32,
        "bandwidth_multiplier": 1.25,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.10855634394101799,
        "hotspot_error_std": 0.10931016857509812,
        "map_entropy_mean": 0.9522066563367844,
        "raster_side": 96,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.7080822587013245,
        "agents": 32,
        "bandwidth_multiplier": 1.5,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.09145556204020977,
        "hotspot_error_std": 0.09673677325508476,
        "map_entropy_mean": 0.9592915996909142,
        "raster_side": 96,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.10480251349508762,
        "agents": 32,
        "bandwidth_multiplier": 0.0,
        "encoder": "fixed_pixel",
        "hotspot_error_mean": 0.1981032988987863,
        "hotspot_error_std": 0.1389717167220925,
        "map_entropy_mean": 0.8053336851298809,
        "raster_side": 128,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.10908772051334381,
        "agents": 32,
        "bandwidth_multiplier": 0.25,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.19767669821158051,
        "hotspot_error_std": 0.1389412644650811,
        "map_entropy_mean": 0.8091723565012217,
        "raster_side": 128,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.18719860957935452,
        "agents": 32,
        "bandwidth_multiplier": 0.35,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.1872054380364716,
        "hotspot_error_std": 0.13864652567325242,
        "map_entropy_mean": 0.858202276751399,
        "raster_side": 128,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.3093708213418722,
        "agents": 32,
        "bandwidth_multiplier": 0.5,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.17128859693184495,
        "hotspot_error_std": 0.1360859520183478,
        "map_entropy_mean": 0.89856250397861,
        "raster_side": 128,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.47592556197196245,
        "agents": 32,
        "bandwidth_multiplier": 0.75,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.14849384734407067,
        "hotspot_error_std": 0.129405839124212,
        "map_entropy_mean": 0.930163187906146,
        "raster_side": 128,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.5812862999737263,
        "agents": 32,
        "bandwidth_multiplier": 1.0,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.12804278614930809,
        "hotspot_error_std": 0.12080358109496701,
        "map_entropy_mean": 0.9458226729184389,
        "raster_side": 128,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.652696181088686,
        "agents": 32,
        "bandwidth_multiplier": 1.25,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.10900581674650311,
        "hotspot_error_std": 0.11007639075985974,
        "map_entropy_mean": 0.9554711673408747,
        "raster_side": 128,
        "scenarios": 131072
      },
      {
        "active_cell_ratio_mean": 0.7111854143440723,
        "agents": 32,
        "bandwidth_multiplier": 1.5,
        "encoder": "scale_normalized",
        "hotspot_error_mean": 0.09179244888946414,
        "hotspot_error_std": 0.09767252969117053,
        "map_entropy_mean": 0.962086396291852,
        "raster_side": 128,
        "scenarios": 131072
      }
    ],
    "bandwidth_multipliers": [
      0.25,
      0.35,
      0.5,
      0.75,
      1.0,
      1.25,
      1.5
    ],
    "batch": 4096,
    "device": "cuda",
    "peak_allocated_gb": 49.784424781799316,
    "rows": [
      {
        "active_cell_ratio_mean": 0.556310310959816,
        "agents": 32,
        "hotspot_error_gain": 0.03355521592311561,
        "hotspot_error_mean": 0.12652482511475682,
        "hotspot_error_std": 0.11804288107122766,
        "map_entropy_mean": 0.9178664404898882,
        "optimized_active_cell_ratio_mean": 0.6825161650776863,
        "optimized_hotspot_error_mean": 0.09296960919164121,
        "optimized_hotspot_error_std": 0.09505523546759001,
        "optimized_map_entropy_mean": 0.9418484605848789,
        "pixel_cells": 1024,
        "raster_side": 32,
        "scenarios": 131072,
        "selected_bandwidth_multiplier": 1.5,
        "selected_encoder": "scale_normalized"
      },
      {
        "active_cell_ratio_mean": 0.41426159627735615,
        "agents": 32,
        "hotspot_error_gain": 0.06381650711409748,
        "hotspot_error_mean": 0.15547030046582222,
        "hotspot_error_std": 0.13157499278133367,
        "map_entropy_mean": 0.8983765542507172,
        "optimized_active_cell_ratio_mean": 0.6950360238552094,
        "optimized_hotspot_error_mean": 0.09165379335172474,
        "optimized_hotspot_error_std": 0.09605472297563192,
        "optimized_map_entropy_mean": 0.9500113055109978,
        "pixel_cells": 2304,
        "raster_side": 48,
        "scenarios": 131072,
        "selected_bandwidth_multiplier": 1.5,
        "selected_encoder": "scale_normalized"
      },
      {
        "active_cell_ratio_mean": 0.30013304576277733,
        "agents": 32,
        "hotspot_error_gain": 0.07993645733222365,
        "hotspot_error_mean": 0.17178720980882645,
        "hotspot_error_std": 0.1357399867398959,
        "map_entropy_mean": 0.8779910001903772,
        "optimized_active_cell_ratio_mean": 0.701691672205925,
        "optimized_hotspot_error_mean": 0.09185075247660279,
        "optimized_hotspot_error_std": 0.09664061697494336,
        "optimized_map_entropy_mean": 0.9544232580810785,
        "pixel_cells": 4096,
        "raster_side": 64,
        "scenarios": 131072,
        "selected_bandwidth_multiplier": 1.5,
        "selected_encoder": "scale_normalized"
      },
      {
        "active_cell_ratio_mean": 0.16803807811811566,
        "agents": 32,
        "hotspot_error_gain": 0.09825317794457078,
        "hotspot_error_mean": 0.18970873998478055,
        "hotspot_error_std": 0.13853192874788975,
        "map_entropy_mean": 0.838645638898015,
        "optimized_active_cell_ratio_mean": 0.7080822587013245,
        "optimized_hotspot_error_mean": 0.09145556204020977,
        "optimized_hotspot_error_std": 0.09673677325508476,
        "optimized_map_entropy_mean": 0.9592915996909142,
        "pixel_cells": 9216,
        "raster_side": 96,
        "scenarios": 131072,
        "selected_bandwidth_multiplier": 1.5,
        "selected_encoder": "scale_normalized"
      },
      {
        "active_cell_ratio_mean": 0.10480251349508762,
        "agents": 32,
        "hotspot_error_gain": 0.10631085000932217,
        "hotspot_error_mean": 0.1981032988987863,
        "hotspot_error_std": 0.1389717167220925,
        "map_entropy_mean": 0.8053336851298809,
        "optimized_active_cell_ratio_mean": 0.7111854143440723,
        "optimized_hotspot_error_mean": 0.09179244888946414,
        "optimized_hotspot_error_std": 0.09767252969117053,
        "optimized_map_entropy_mean": 0.962086396291852,
        "pixel_cells": 16384,
        "raster_side": 128,
        "scenarios": 131072,
        "selected_bandwidth_multiplier": 1.5,
        "selected_encoder": "scale_normalized"
      }
    ],
    "scenarios_per_side": 131072,
    "seconds": 103.63636708259583,
    "sides": [
      32,
      48,
      64,
      96,
      128
    ],
    "torch_cuda_version": "13.0",
    "torch_version": "2.12.1+cu130",
    "total_scenarios": 655360
  },
  "remote_gpu_audit": {
    "batch": 131072,
    "device": "cuda",
    "max_saddle_gap": 0.0495603084564209,
    "mean_saddle_gap": 0.041855319403111935,
    "mean_value": 0.6019880399107933,
    "peak_allocated_gb": 64.32178163528442,
    "reserved_gb": 64.55078125,
    "scale_rows": [
      {
        "max_saddle_gap": 0.04882866144180298,
        "mean_saddle_gap": 0.04016816895455122,
        "mean_value": 0.5744153261184692,
        "scenarios": 524288,
        "std_saddle_gap": 0.0046939492191494315,
        "std_value": 0.050447647487887375,
        "swarm_pair": "6v6",
        "swarm_size": 6
      },
      {
        "max_saddle_gap": 0.0495603084564209,
        "mean_saddle_gap": 0.042759936302900314,
        "mean_value": 0.5875639766454697,
        "scenarios": 524288,
        "std_saddle_gap": 0.004235261714227894,
        "std_value": 0.04584104160498659,
        "swarm_pair": "8v8",
        "swarm_size": 8
      },
      {
        "max_saddle_gap": 0.04931527376174927,
        "mean_saddle_gap": 0.0426992317661643,
        "mean_value": 0.6120975017547607,
        "scenarios": 524288,
        "std_saddle_gap": 0.003974800532575293,
        "std_value": 0.0359876838003051,
        "swarm_pair": "16v16",
        "swarm_size": 16
      },
      {
        "max_saddle_gap": 0.048451781272888184,
        "mean_saddle_gap": 0.0417939405888319,
        "mean_value": 0.6338753551244736,
        "scenarios": 524288,
        "std_saddle_gap": 0.0038287095178026957,
        "std_value": 0.0281736470704333,
        "swarm_pair": "32v32",
        "swarm_size": 32
      }
    ],
    "scenarios": 2097152,
    "scenarios_per_size": 524288,
    "scratch_gb": 64.0,
    "seconds": 3.360658645629883,
    "sizes": [
      6,
      8,
      16,
      32
    ],
    "std_saddle_gap": 0.0043246219693820745,
    "std_value": 0.046964199781107344,
    "steps": 768,
    "torch_cuda_version": "13.0",
    "torch_version": "2.12.1+cu130"
  },
  "remote_markov_audit": {
    "batch": 131072,
    "best_gain_over_fixed_screen": 0.06357713462784886,
    "best_policy": "budget_adaptive",
    "best_value": 0.4609697200357914,
    "device": "cuda",
    "horizon": 32,
    "peak_allocated_gb": 48.074222564697266,
    "policies": [
      {
        "discounted_value": 0.3723134172614664,
        "final_ai_model_improvement": 0.515304684638977,
        "final_budget_justification": 0.7541074156761169,
        "final_dataset_growth": 0.3345581889152527,
        "final_drone_stock": 0.8278710842132568,
        "final_entropy_budget": 0.5781867504119873,
        "final_ew_adaptation": 0.11375396698713303,
        "final_insurance_oil_pressure": 0.5461342334747314,
        "final_interceptor_stock": 0.9199491739273071,
        "final_operator_fatigue": 0.2574874460697174,
        "final_public_fear": 0.28684210777282715,
        "final_radar_exposure": 0.160178542137146,
        "mean_leakage": 0.19245882518589497,
        "mean_security": 0.5919571695849299,
        "policy": "conservative",
        "survival_probability": 0.9999796152114868
      },
      {
        "discounted_value": 0.39739258540794253,
        "final_ai_model_improvement": 0.6106196045875549,
        "final_budget_justification": 0.631787896156311,
        "final_dataset_growth": 0.39150649309158325,
        "final_drone_stock": 0.6618466377258301,
        "final_entropy_budget": 0.6233341693878174,
        "final_ew_adaptation": 0.1441812962293625,
        "final_insurance_oil_pressure": 0.41771399974823,
        "final_interceptor_stock": 0.7155844569206238,
        "final_operator_fatigue": 0.3116863965988159,
        "final_public_fear": 0.23254652321338654,
        "final_radar_exposure": 0.25738707184791565,
        "mean_leakage": 0.13510695425793529,
        "mean_security": 0.6831403868272901,
        "policy": "fixed_screen",
        "survival_probability": 0.9994315505027771
      },
      {
        "discounted_value": 0.41733613377436996,
        "final_ai_model_improvement": 0.6938707232475281,
        "final_budget_justification": 0.5856066346168518,
        "final_dataset_growth": 0.4291984736919403,
        "final_drone_stock": 0.5866608619689941,
        "final_entropy_budget": 0.6674599647521973,
        "final_ew_adaptation": 0.15152230858802795,
        "final_insurance_oil_pressure": 0.3609262704849243,
        "final_interceptor_stock": 0.6307199597358704,
        "final_operator_fatigue": 0.3293735682964325,
        "final_public_fear": 0.2070031464099884,
        "final_radar_exposure": 0.28597769141197205,
        "mean_leakage": 0.1113289954373613,
        "mean_security": 0.7259965986013412,
        "policy": "centroid_screen",
        "survival_probability": 0.9973381757736206
      },
      {
        "discounted_value": 0.4454001123085618,
        "final_ai_model_improvement": 0.8665735721588135,
        "final_budget_justification": 0.6070318818092346,
        "final_dataset_growth": 0.5222002863883972,
        "final_drone_stock": 0.5484767556190491,
        "final_entropy_budget": 0.7392365336418152,
        "final_ew_adaptation": 0.16694186627864838,
        "final_insurance_oil_pressure": 0.3422926664352417,
        "final_interceptor_stock": 0.6154749989509583,
        "final_operator_fatigue": 0.33804211020469666,
        "final_public_fear": 0.20185987651348114,
        "final_radar_exposure": 0.3260047733783722,
        "mean_leakage": 0.10150261264061555,
        "mean_security": 0.7452712194062769,
        "policy": "pattern_fusion",
        "survival_probability": 0.996518075466156
      },
      {
        "discounted_value": 0.4243070895317942,
        "final_ai_model_improvement": 0.7477365136146545,
        "final_budget_justification": 0.6620035767555237,
        "final_dataset_growth": 0.5978522300720215,
        "final_drone_stock": 0.5157719850540161,
        "final_entropy_budget": 0.5927649140357971,
        "final_ew_adaptation": 0.1913430392742157,
        "final_insurance_oil_pressure": 0.3682745397090912,
        "final_interceptor_stock": 0.5842282772064209,
        "final_operator_fatigue": 0.36305710673332214,
        "final_public_fear": 0.22265464067459106,
        "final_radar_exposure": 0.3774679899215698,
        "mean_leakage": 0.10290021041873842,
        "mean_security": 0.7335820025764406,
        "policy": "posterior_screen",
        "survival_probability": 0.9939030408859253
      },
      {
        "discounted_value": 0.4609697200357914,
        "final_ai_model_improvement": 0.8920391798019409,
        "final_budget_justification": 0.5788474082946777,
        "final_dataset_growth": 0.45890456438064575,
        "final_drone_stock": 0.6500971913337708,
        "final_entropy_budget": 0.8140891790390015,
        "final_ew_adaptation": 0.1267527937889099,
        "final_insurance_oil_pressure": 0.331172376871109,
        "final_interceptor_stock": 0.7339127659797668,
        "final_operator_fatigue": 0.2845958173274994,
        "final_public_fear": 0.18399512767791748,
        "final_radar_exposure": 0.23451443016529083,
        "mean_leakage": 0.10947062383638695,
        "mean_security": 0.7426539538428187,
        "policy": "budget_adaptive",
        "survival_probability": 0.9996694922447205
      }
    ],
    "policy_params": {
      "budget_adaptive": [
        0.6430823357217014,
        0.52,
        0.41,
        0.23809179943054914,
        0.72,
        0.7
      ],
      "centroid_screen": [
        0.6620757142081857,
        0.61,
        0.5,
        0.2640482110437006,
        0.56,
        0.62
      ],
      "conservative": [
        0.55,
        0.38,
        0.28,
        0.31,
        0.42,
        0.45
      ],
      "fixed_screen": [
        0.6411957666277885,
        0.55,
        0.45,
        0.3915559647139162,
        0.5,
        0.55
      ],
      "pattern_fusion": [
        0.6540889572352171,
        0.64,
        0.57,
        0.2121353878173977,
        0.66,
        0.75
      ],
      "posterior_screen": [
        0.6425511040724814,
        0.69,
        0.66,
        0.009346169266791549,
        0.5,
        0.82
      ]
    },
    "scratch_gb": 48.0,
    "seconds": 14.133573770523071,
    "state_names": [
      "drone_stock",
      "interceptor_stock",
      "operator_fatigue",
      "ew_adaptation",
      "radar_exposure",
      "public_fear",
      "insurance_oil_pressure",
      "budget_justification",
      "dataset_growth",
      "ai_model_improvement",
      "entropy_budget"
    ],
    "trajectories": 16777216
  },
  "remote_strategy_audit": {
    "batch": 131072,
    "best_strategy": "centroid_screen",
    "best_strategy_mean_payoff": 0.6620757142081857,
    "dataset": {
      "uavswarm_annotations": 73926,
      "uavswarm_frames_used": 5315,
      "uavswarm_images": 15992,
      "uavswarm_json_files": 3,
      "visdrone_annotation_files": 7019,
      "visdrone_objects": 383527
    },
    "device": "cuda",
    "grid": 32,
    "localizers": [
      {
        "mean_error": 0.3915559647139162,
        "name": "asset",
        "type": "localizer"
      },
      {
        "mean_error": 0.2640482110437006,
        "name": "centroid",
        "type": "localizer"
      },
      {
        "mean_error": 0.480448589194566,
        "name": "prior",
        "type": "localizer"
      },
      {
        "mean_error": 0.2893121261149645,
        "name": "density_centroid",
        "type": "localizer"
      },
      {
        "mean_error": 0.2121353878173977,
        "name": "pattern_fusion",
        "type": "localizer"
      },
      {
        "mean_error": 0.009346169266791549,
        "name": "posterior",
        "type": "localizer"
      }
    ],
    "peak_allocated_gb": 60.600836753845215,
    "posterior_gain_over_fixed_screen": 0.0013553374446928501,
    "posterior_leakage_reduction_over_fixed_screen": 0.006368872709572315,
    "scenarios": 16777216,
    "scratch_gb": 48.0,
    "seconds": 34.26128315925598,
    "strategies": [
      {
        "mean_leakage": 0.3936695596203208,
        "mean_payoff": 0.6271923240274191,
        "name": "fixed_ring",
        "type": "strategy"
      },
      {
        "mean_leakage": 0.37759811780415475,
        "mean_payoff": 0.6411957666277885,
        "name": "fixed_screen",
        "type": "strategy"
      },
      {
        "mean_leakage": 0.35034714033827186,
        "mean_payoff": 0.6620757142081857,
        "name": "centroid_screen",
        "type": "strategy"
      },
      {
        "mean_leakage": 0.47529913298785686,
        "mean_payoff": 0.5386401345022023,
        "name": "prior_screen",
        "type": "strategy"
      },
      {
        "mean_leakage": 0.36521612713113427,
        "mean_payoff": 0.6471800184808671,
        "name": "density_centroid_screen",
        "type": "strategy"
      },
      {
        "mean_leakage": 0.35959276487119496,
        "mean_payoff": 0.6540889572352171,
        "name": "pattern_fusion_screen",
        "type": "strategy"
      },
      {
        "mean_leakage": 0.37122924509458244,
        "mean_payoff": 0.6425511040724814,
        "name": "posterior_screen",
        "type": "strategy"
      }
    ],
    "torch_version": "2.12.1+cu130"
  },
  "saddle_gap_max": 0.009915,
  "saddle_gap_mean": 0.009628570312500001,
  "security_gain_over_ring_max": 0.090642,
  "security_gain_over_ring_mean": 0.05566110546875,
  "security_gain_over_ring_min": 0.03129599999999999,
  "seed17_tactical_summary": [
    {
      "configuration": "fixed_ring_line",
      "coverage_per_pressure_cv": "0.229600",
      "coverage_per_pressure_normalized_range": "0.585351",
      "equalized_leakage_upper_bound": "0.608648",
      "equalized_min_intercept_bound": "0.117488",
      "hotspot_score": "1.202041",
      "hotspot_x": "0.783830",
      "hotspot_y": "0.431489",
      "intercept_probability_cv": "0.174768",
      "intercept_probability_normalized_range": "0.442378",
      "leakage": "0.556330",
      "mean_intercept_probability": "0.192855",
      "mean_risk_weight": "0.689678",
      "payoff": "0.461362",
      "screen_x_offset": "not_applicable",
      "screen_y_span": "not_applicable"
    },
    {
      "configuration": "tuned_screen_line",
      "coverage_per_pressure_cv": "0.223885",
      "coverage_per_pressure_normalized_range": "0.569850",
      "equalized_leakage_upper_bound": "0.451586",
      "equalized_min_intercept_bound": "0.345222",
      "hotspot_score": "0.969543",
      "hotspot_x": "0.783830",
      "hotspot_y": "0.333617",
      "intercept_probability_cv": "0.034646",
      "intercept_probability_normalized_range": "0.087275",
      "leakage": "0.431356",
      "mean_intercept_probability": "0.374213",
      "mean_risk_weight": "0.689678",
      "payoff": "0.584591",
      "screen_x_offset": "0.250000",
      "screen_y_span": "0.500000"
    }
  ],
  "sketch": {
    "capabilities": [
      "speed",
      "agility",
      "sensing",
      "endurance",
      "strength"
    ],
    "digest": "833f7cb0b5b09803cf7594a414688fba7378b318d0c48b20ea3715b56b52cbe4",
    "fill": 0.12950897216796875,
    "k_hashes": 4,
    "m_bits": 1048576,
    "n_tokens": 471404
  },
  "source_ablation_range": 0.008986999999999967,
  "source_ablation_seed17": [
    {
      "fill": "0.07775593",
      "fixed_screen_security": "0.531401",
      "mixed_value": "0.531371",
      "selected_attacker": "line",
      "selected_defender": "screen",
      "source": "visdrone_only",
      "tokens": 175519,
      "tuned_gain_over_fixed_screen": "0.069326",
      "tuned_screen_security": "0.600727",
      "worst_tuned_attacker": "line"
    },
    {
      "fill": "0.05611992",
      "fixed_screen_security": "0.523645",
      "mixed_value": "0.524182",
      "selected_attacker": "line",
      "selected_defender": "screen",
      "source": "uavswarm_only",
      "tokens": 295885,
      "tuned_gain_over_fixed_screen": "0.068095",
      "tuned_screen_security": "0.591740",
      "worst_tuned_attacker": "line"
    },
    {
      "fill": "0.12950897",
      "fixed_screen_security": "0.527484",
      "mixed_value": "0.527615",
      "selected_attacker": "line",
      "selected_defender": "screen",
      "source": "composite",
      "tokens": 471404,
      "tuned_gain_over_fixed_screen": "0.068909",
      "tuned_screen_security": "0.596393",
      "worst_tuned_attacker": "line"
    }
  ],
  "tuned_gain_over_fixed_screen_max": 0.07845400000000002,
  "tuned_gain_over_fixed_screen_mean": 0.06702123828125,
  "tuned_gain_over_fixed_screen_min": 0.05423100000000003,
  "tuned_screen_security_mean": 0.5925386445312499,
  "visual_regime_benchmark": {
    "accuracy": 0.6697247706422018,
    "classes": [
      "attacker_leaks",
      "contested",
      "defender_holds"
    ],
    "confusion": {
      "attacker_leaks": {
        "attacker_leaks": 28,
        "contested": 7,
        "defender_holds": 4
      },
      "contested": {
        "attacker_leaks": 6,
        "contested": 16,
        "defender_holds": 14
      },
      "defender_holds": {
        "attacker_leaks": 0,
        "contested": 5,
        "defender_holds": 29
      }
    },
    "high_threshold": 0.5645744926326788,
    "low_threshold": 0.5270740832980313,
    "n_test": 109,
    "n_train": 251,
    "raster_side": 32,
    "swarm_size": 6
  }
}


==> anc/results/tables/cv_regime_benchmark.csv <==
n_train,n_test,accuracy,low_threshold,high_threshold,classes
251,109,0.669725,0.527074,0.564574,attacker_leaks;contested;defender_holds


==> anc/results/tables/ethics_stress_audit.csv <==
policy,false_alarm_burden,overcollection_risk,escalation_pressure,autonomy_risk,mean_ethics_risk,discounted_value,risk_adjusted_value
conservative,0.212371,0.300448,0.318035,0.519977,0.337708,0.362940,0.312284
fixed_screen,0.267147,0.378863,0.280642,0.592330,0.379745,0.381078,0.324116
centroid_screen,0.276446,0.415011,0.244687,0.641190,0.394333,0.403275,0.344125
pattern_fusion,0.299622,0.502218,0.241657,0.741613,0.446277,0.427251,0.360310
posterior_screen,0.339192,0.556934,0.265672,0.713551,0.468837,0.405192,0.334866
budget_adaptive,0.237020,0.442954,0.234146,0.734482,0.412150,0.438067,0.376244


==> anc/results/tables/field_bandwidth_candidates.csv <==
raster_side,n_agents,states,encoder,bandwidth_multiplier,accuracy,classification_loss,hotspot_error_mean,joint_loss,active_cell_ratio_mean,map_entropy_mean
32,32,384,fixed_pixel,0.00,0.706897,0.293103,0.078077,0.371181,0.364154,0.854367
32,32,384,scale_normalized,0.25,0.706897,0.293103,0.147595,0.440699,0.086367,0.657300
32,32,384,scale_normalized,0.35,0.724138,0.275862,0.120289,0.396151,0.125865,0.710480
32,32,384,scale_normalized,0.50,0.724138,0.275862,0.105753,0.381615,0.188347,0.763083
32,32,384,scale_normalized,0.75,0.750000,0.250000,0.089071,0.339071,0.281352,0.818696
32,32,384,scale_normalized,1.00,0.750000,0.250000,0.078077,0.328077,0.364154,0.854367
32,32,384,scale_normalized,1.25,0.758621,0.241379,0.068738,0.310117,0.438179,0.878928
32,32,384,scale_normalized,1.50,0.775862,0.224138,0.057888,0.282025,0.501083,0.896628
48,32,384,fixed_pixel,0.00,0.741379,0.258621,0.091985,0.350606,0.251964,0.825156
48,32,384,scale_normalized,0.25,0.741379,0.258621,0.129056,0.387677,0.084466,0.695399
48,32,384,scale_normalized,0.35,0.732759,0.267241,0.123933,0.391174,0.126693,0.743831
48,32,384,scale_normalized,0.50,0.724138,0.275862,0.101728,0.377590,0.187854,0.790741
48,32,384,scale_normalized,0.75,0.750000,0.250000,0.087143,0.337143,0.285579,0.840401
48,32,384,scale_normalized,1.00,0.750000,0.250000,0.077055,0.327055,0.370998,0.872222
48,32,384,scale_normalized,1.25,0.758621,0.241379,0.066767,0.308146,0.445979,0.894038
48,32,384,scale_normalized,1.50,0.775862,0.224138,0.056364,0.280502,0.509457,0.909673
64,32,384,fixed_pixel,0.00,0.715517,0.284483,0.106432,0.390915,0.186743,0.804545
64,32,384,scale_normalized,0.25,0.741379,0.258621,0.136272,0.394893,0.083706,0.717806
64,32,384,scale_normalized,0.35,0.732759,0.267241,0.117680,0.384922,0.126883,0.762748
64,32,384,scale_normalized,0.50,0.724138,0.275862,0.105376,0.381238,0.190233,0.806446
64,32,384,scale_normalized,0.75,0.750000,0.250000,0.087218,0.337218,0.288241,0.852665
64,32,384,scale_normalized,1.00,0.750000,0.250000,0.077966,0.327966,0.374959,0.882233
64,32,384,scale_normalized,1.25,0.758621,0.241379,0.066870,0.308250,0.449975,0.902457
64,32,384,scale_normalized,1.50,0.775862,0.224138,0.055030,0.279168,0.514142,0.916913
96,32,384,fixed_pixel,0.00,0.698276,0.301724,0.123142,0.424866,0.117387,0.776795
96,32,384,scale_normalized,0.25,0.741379,0.258621,0.133179,0.391799,0.083389,0.744010
96,32,384,scale_normalized,0.35,0.732759,0.267241,0.120394,0.387636,0.127722,0.784991
96,32,384,scale_normalized,0.50,0.724138,0.275862,0.105966,0.381828,0.192105,0.824815
96,32,384,scale_normalized,0.75,0.750000,0.250000,0.086965,0.336965,0.291616,0.866884
96,32,384,scale_normalized,1.00,0.750000,0.250000,0.076277,0.326277,0.378352,0.893755
96,32,384,scale_normalized,1.25,0.758621,0.241379,0.065850,0.307229,0.454295,0.912096
96,32,384,scale_normalized,1.50,0.775862,0.224138,0.054872,0.279010,0.519000,0.925174
128,32,384,fixed_pixel,0.00,0.672414,0.327586,0.135887,0.463473,0.080446,0.756840
128,32,384,scale_normalized,0.25,0.741379,0.258621,0.134018,0.392638,0.083189,0.759750
128,32,384,scale_normalized,0.35,0.732759,0.267241,0.121214,0.388455,0.127883,0.798274
128,32,384,scale_normalized,0.50,0.724138,0.275862,0.106144,0.382006,0.192689,0.835730
128,32,384,scale_normalized,0.75,0.750000,0.250000,0.087020,0.337020,0.292784,0.875295
128,32,384,scale_normalized,1.00,0.750000,0.250000,0.076205,0.326205,0.380119,0.900553
128,32,384,scale_normalized,1.25,0.758621,0.241379,0.065230,0.306609,0.456383,0.917772
128,32,384,scale_normalized,1.50,0.775862,0.224138,0.054305,0.278443,0.521496,0.930034


==> anc/results/tables/field_numeric_certificates.csv <==
scope,raster_side,metric,scale,baseline_scaled,optimized_scaled,gain_scaled,selected_encoder,selected_bandwidth_multiplier,formal_hook
local,48,joint_loss,1000000,350606,280502,70104,scale_normalized,1.50,CSV numeric audit
local,128,joint_loss,1000000,463473,278443,185030,scale_normalized,1.50,Lean/Coq local128_joint_gain
remote_gpu,48,hotspot_error,1000000000,155470300,91653793,63816507,scale_normalized,1.5,remote numeric audit
remote_gpu,128,hotspot_error,1000000000,198103299,91792449,106310850,scale_normalized,1.5,Lean/Coq remote128_hotspot_gain


==> anc/results/tables/field_resolution_audit.csv <==
raster_side,n_agents,states,pixel_cells,accuracy,n_test,accuracy_gain_over_32,optimized_accuracy,hotspot_error_mean,optimized_hotspot_error_mean,selected_encoder,selected_bandwidth_multiplier,hotspot_error_std,hotspot_error_reduction_over_32,active_cell_ratio_mean,map_entropy_mean
32,32,384,1024,0.706897,116,0.000000,0.775862,0.078077,0.057888,scale_normalized,1.50,0.077108,0.000000,0.364154,0.854367
48,32,384,2304,0.741379,116,0.034483,0.775862,0.091985,0.056364,scale_normalized,1.50,0.087956,-0.013908,0.251964,0.825156
64,32,384,4096,0.715517,116,0.008621,0.775862,0.106432,0.055030,scale_normalized,1.50,0.098469,-0.028355,0.186743,0.804545
96,32,384,9216,0.698276,116,-0.008621,0.775862,0.123142,0.054872,scale_normalized,1.50,0.115748,-0.045065,0.117387,0.776795
128,32,384,16384,0.672414,116,-0.034483,0.775862,0.135887,0.054305,scale_normalized,1.50,0.119055,-0.057810,0.080446,0.756840


==> anc/results/tables/field_resolution_optimization.csv <==
raster_side,n_agents,states,pixel_cells,selected_encoder,selected_bandwidth_multiplier,baseline_accuracy,optimized_accuracy,baseline_classification_loss,optimized_classification_loss,classification_loss_gain,baseline_hotspot_error_mean,optimized_hotspot_error_mean,hotspot_error_gain,baseline_joint_loss,optimized_joint_loss,joint_loss_gain,baseline_active_cell_ratio,optimized_active_cell_ratio,baseline_map_entropy,optimized_map_entropy
32,32,384,1024,scale_normalized,1.50,0.706897,0.775862,0.293103,0.224138,0.068966,0.078077,0.057888,0.020190,0.371181,0.282025,0.089155,0.364154,0.501083,0.854367,0.896628
48,32,384,2304,scale_normalized,1.50,0.741379,0.775862,0.258621,0.224138,0.034483,0.091985,0.056364,0.035621,0.350606,0.280502,0.070104,0.251964,0.509457,0.825156,0.909673
64,32,384,4096,scale_normalized,1.50,0.715517,0.775862,0.284483,0.224138,0.060345,0.106432,0.055030,0.051402,0.390915,0.279168,0.111746,0.186743,0.514142,0.804545,0.916913
96,32,384,9216,scale_normalized,1.50,0.698276,0.775862,0.301724,0.224138,0.077586,0.123142,0.054872,0.068270,0.424866,0.279010,0.145856,0.117387,0.519000,0.776795,0.925174
128,32,384,16384,scale_normalized,1.50,0.672414,0.775862,0.327586,0.224138,0.103448,0.135887,0.054305,0.081582,0.463473,0.278443,0.185030,0.080446,0.521496,0.756840,0.930034


==> anc/results/tables/field_resolution_samples.csv <==
sample,raster_side,label,payoff,leakage,hotspot_error,active_cell_ratio,map_entropy,defender_formation,attacker_formation
0,32,attacker_leaks,0.539721,0.465088,0.096384,0.501953,0.903392,dispersed,line
1,32,contested,0.577969,0.432914,0.016266,0.302734,0.835550,wedge,pincer
2,32,defender_holds,0.599790,0.401867,0.017740,0.207031,0.779898,screen,column
3,32,attacker_leaks,0.526060,0.488573,0.017051,0.436523,0.883781,ring,cloud
4,32,contested,0.560415,0.447258,0.133794,0.312500,0.841140,wedge,cloud
5,32,defender_holds,0.595958,0.414381,0.128500,0.299805,0.833212,screen,pincer
6,32,contested,0.547203,0.457283,0.078972,0.504883,0.903802,dispersed,line
7,32,defender_holds,0.588685,0.420418,0.238815,0.356445,0.859367,screen,cloud
8,32,contested,0.561042,0.450080,0.010385,0.308594,0.837795,wedge,pincer
9,32,contested,0.546539,0.461510,0.046655,0.339844,0.851079,wedge,cloud
10,32,contested,0.551745,0.450711,0.106494,0.207031,0.781702,wedge,column
11,32,contested,0.557113,0.458548,0.115934,0.458008,0.889341,ring,cloud
12,32,attacker_leaks,0.500087,0.514612,0.049720,0.361328,0.859644,ring,line
13,32,contested,0.544559,0.472830,0.016266,0.390625,0.870402,ring,pincer
14,32,attacker_leaks,0.491042,0.523353,0.180352,0.357422,0.860249,ring,line
15,32,defender_holds,0.600097,0.407125,0.026247,0.492188,0.899113,dispersed,pincer
16,32,attacker_leaks,0.520214,0.482276,0.047434,0.208008,0.782511,wedge,column
17,32,attacker_leaks,0.513595,0.494565,0.012771,0.284180,0.827764,wedge,line
18,32,defender_holds,0.604910,0.400482,0.115268,0.544922,0.911762,dispersed,cloud
19,32,defender_holds,0.596081,0.410805,0.023571,0.495117,0.899855,dispersed,pincer
20,32,attacker_leaks,0.533043,0.476067,0.017740,0.293945,0.826519,ring,column
21,32,contested,0.544087,0.473718,0.052587,0.393555,0.871245,ring,pincer
22,32,contested,0.554939,0.449447,0.240401,0.503906,0.904545,dispersed,line
23,32,defender_holds,0.586118,0.419645,0.200180,0.555664,0.916395,dispersed,cloud
0,48,attacker_leaks,0.539721,0.465088,0.103599,0.317274,0.864357,dispersed,line
1,48,contested,0.577969,0.432914,0.037434,0.200521,0.805730,wedge,pincer
2,48,defender_holds,0.599790,0.401867,0.026768,0.137587,0.750831,screen,column
3,48,attacker_leaks,0.526060,0.488573,0.016574,0.335938,0.865924,ring,cloud
4,48,contested,0.560415,0.447258,0.161339,0.236545,0.826935,wedge,cloud
5,48,defender_holds,0.595958,0.414381,0.130367,0.200955,0.801502,screen,pincer
6,48,contested,0.547203,0.457283,0.078043,0.327691,0.864987,dispersed,line
7,48,defender_holds,0.588685,0.420418,0.237175,0.247396,0.835026,screen,cloud
8,48,contested,0.561042,0.450080,0.016578,0.200087,0.807606,wedge,pincer
9,48,contested,0.546539,0.461510,0.051869,0.244358,0.830006,wedge,cloud
10,48,contested,0.551745,0.450711,0.052945,0.139757,0.755164,wedge,column
11,48,contested,0.557113,0.458548,0.115593,0.351562,0.869836,ring,cloud
12,48,attacker_leaks,0.500087,0.514612,0.066113,0.253038,0.828860,ring,line
13,48,contested,0.544559,0.472830,0.010133,0.279948,0.843247,ring,pincer
14,48,attacker_leaks,0.491042,0.523353,0.195749,0.250000,0.829585,ring,line
15,48,defender_holds,0.600097,0.407125,0.028194,0.335069,0.865384,dispersed,pincer
16,48,attacker_leaks,0.520214,0.482276,0.031185,0.140625,0.756083,wedge,column
17,48,attacker_leaks,0.513595,0.494565,0.009719,0.182292,0.791645,wedge,line
18,48,defender_holds,0.604910,0.400482,0.149211,0.401042,0.886920,dispersed,cloud
19,48,defender_holds,0.596081,0.410805,0.007032,0.329427,0.865981,dispersed,pincer
20,48,attacker_leaks,0.533043,0.476067,0.039956,0.214410,0.804506,ring,column
21,48,contested,0.544087,0.473718,0.068962,0.274306,0.841990,ring,pincer
22,48,contested,0.554939,0.449447,0.222959,0.320312,0.866287,dispersed,line
23,48,defender_holds,0.586118,0.419645,0.196442,0.408420,0.888597,dispersed,cloud
0,64,attacker_leaks,0.539721,0.465088,0.104882,0.237305,0.839284,dispersed,line
1,64,contested,0.577969,0.432914,0.026662,0.148438,0.785203,wedge,pincer
2,64,defender_holds,0.599790,0.401867,0.018339,0.100586,0.731936,screen,column
3,64,attacker_leaks,0.526060,0.488573,0.219266,0.254639,0.847487,ring,cloud
4,64,contested,0.560415,0.447258,0.163506,0.186768,0.813226,wedge,cloud
5,64,defender_holds,0.595958,0.414381,0.152635,0.140381,0.777955,screen,pincer
6,64,contested,0.547203,0.457283,0.221007,0.237793,0.839683,dispersed,line
7,64,defender_holds,0.588685,0.420418,0.226131,0.184570,0.814283,screen,cloud
8,64,contested,0.561042,0.450080,0.007799,0.149658,0.786482,wedge,pincer
9,64,contested,0.546539,0.461510,0.054662,0.190918,0.813253,wedge,cloud
10,64,contested,0.551745,0.450711,0.054864,0.103027,0.737332,wedge,column
11,64,contested,0.557113,0.458548,0.131650,0.253662,0.849507,ring,cloud
12,64,attacker_leaks,0.500087,0.514612,0.396696,0.180176,0.807266,ring,line
13,64,contested,0.544559,0.472830,0.026662,0.210449,0.822789,ring,pincer
14,64,attacker_leaks,0.491042,0.523353,0.203910,0.182617,0.808489,ring,line
15,64,defender_holds,0.600097,0.407125,0.050263,0.252197,0.843645,dispersed,pincer
16,64,attacker_leaks,0.520214,0.482276,0.038792,0.102783,0.738522,wedge,column
17,64,attacker_leaks,0.513595,0.494565,0.016195,0.137207,0.770248,wedge,line
18,64,defender_holds,0.604910,0.400482,0.139595,0.308838,0.867737,dispersed,cloud
19,64,defender_holds,0.596081,0.410805,0.013433,0.246826,0.843260,dispersed,pincer
20,64,attacker_leaks,0.533043,0.476067,0.018581,0.158447,0.786988,ring,column
21,64,contested,0.544087,0.473718,0.062090,0.203125,0.819334,ring,pincer
22,64,contested,0.554939,0.449447,0.216086,0.237793,0.840581,dispersed,line
23,64,defender_holds,0.586118,0.419645,0.209695,0.294678,0.866870,dispersed,cloud
0,96,attacker_leaks,0.539721,0.465088,0.107817,0.153646,0.808498,dispersed,line
1,96,contested,0.577969,0.432914,0.039484,0.095595,0.759469,wedge,pincer
2,96,defender_holds,0.599790,0.401867,0.010180,0.065213,0.710477,screen,column
3,96,attacker_leaks,0.526060,0.488573,0.017567,0.150391,0.815847,ring,cloud
4,96,contested,0.560415,0.447258,0.068118,0.121311,0.788576,wedge,cloud
5,96,defender_holds,0.595958,0.414381,0.151707,0.088976,0.749349,screen,pincer
6,96,contested,0.547203,0.457283,0.223268,0.150282,0.806887,dispersed,line
7,96,defender_holds,0.588685,0.420418,0.229860,0.115451,0.783717,screen,cloud
8,96,contested,0.561042,0.450080,0.014449,0.098307,0.760869,wedge,pincer
9,96,contested,0.546539,0.461510,0.059887,0.121419,0.786615,wedge,cloud
10,96,contested,0.551745,0.450711,0.060014,0.068034,0.716385,wedge,column
11,96,contested,0.557113,0.458548,0.127917,0.155273,0.815602,ring,cloud
12,96,attacker_leaks,0.500087,0.514612,0.399426,0.116211,0.779433,ring,line
13,96,contested,0.544559,0.472830,0.382925,0.130208,0.793404,ring,pincer
14,96,attacker_leaks,0.491042,0.523353,0.221967,0.119792,0.781305,ring,line
15,96,defender_holds,0.600097,0.407125,0.063774,0.162218,0.814879,dispersed,pincer
16,96,attacker_leaks,0.520214,0.482276,0.166855,0.068034,0.717952,wedge,column
17,96,attacker_leaks,0.513595,0.494565,0.023804,0.089844,0.745426,wedge,line
18,96,defender_holds,0.604910,0.400482,0.214391,0.185438,0.835843,dispersed,cloud
19,96,defender_holds,0.596081,0.410805,0.010472,0.161241,0.812852,dispersed,pincer
20,96,attacker_leaks,0.533043,0.476067,0.017740,0.106988,0.764051,ring,column
21,96,contested,0.544087,0.473718,0.065365,0.126953,0.789428,ring,pincer
22,96,contested,0.554939,0.449447,0.208002,0.148329,0.807146,dispersed,line
23,96,defender_holds,0.586118,0.419645,0.214423,0.174588,0.832591,dispersed,cloud
0,128,attacker_leaks,0.539721,0.465088,0.187740,0.109680,0.786339,dispersed,line
1,128,contested,0.577969,0.432914,0.112735,0.068481,0.741870,wedge,pincer
2,128,defender_holds,0.599790,0.401867,0.012480,0.048645,0.698603,screen,column
3,128,attacker_leaks,0.526060,0.488573,0.020131,0.099243,0.789839,ring,cloud
4,128,contested,0.560415,0.447258,0.068784,0.077759,0.764225,wedge,cloud
5,128,defender_holds,0.595958,0.414381,0.151275,0.065369,0.732866,screen,pincer
6,128,contested,0.547203,0.457283,0.017654,0.097534,0.782430,dispersed,line
7,128,defender_holds,0.588685,0.420418,0.226253,0.077393,0.759002,screen,cloud
8,128,contested,0.561042,0.450080,0.218147,0.071777,0.744835,wedge,pincer
9,128,contested,0.546539,0.461510,0.321398,0.084595,0.764281,wedge,cloud
10,128,contested,0.551745,0.450711,0.081143,0.050537,0.704436,wedge,column
11,128,contested,0.557113,0.458548,0.294003,0.101746,0.789884,ring,cloud
12,128,attacker_leaks,0.500087,0.514612,0.154100,0.079041,0.760492,ring,line
13,128,contested,0.544559,0.472830,0.381333,0.085327,0.772426,ring,pincer
14,128,attacker_leaks,0.491042,0.523353,0.223210,0.085205,0.763024,ring,line
15,128,defender_holds,0.600097,0.407125,0.059843,0.113037,0.792321,dispersed,pincer
16,128,attacker_leaks,0.520214,0.482276,0.165263,0.050903,0.706992,wedge,column
17,128,attacker_leaks,0.513595,0.494565,0.137404,0.064636,0.730293,wedge,line
18,128,defender_holds,0.604910,0.400482,0.218429,0.115234,0.806142,dispersed,cloud
19,128,defender_holds,0.596081,0.410805,0.009189,0.111938,0.789201,dispersed,pincer
20,128,attacker_leaks,0.533043,0.476067,0.087092,0.076782,0.748562,ring,column
21,128,contested,0.544087,0.473718,0.064864,0.085022,0.768238,ring,pincer
22,128,contested,0.554939,0.449447,0.211720,0.102173,0.783188,dispersed,line
23,128,defender_holds,0.586118,0.419645,0.209443,0.112671,0.803683,dispersed,cloud


==> anc/results/tables/formation_payoff_matrix_seed17.csv <==
defender,attacker,payoff
ring,line,0.468628
ring,column,0.546465
ring,pincer,0.521759
ring,cloud,0.488580
screen,line,0.527484
screen,column,0.568290
screen,pincer,0.580982
screen,cloud,0.543097
wedge,line,0.493912
wedge,column,0.508427
wedge,pincer,0.544167
wedge,cloud,0.503152
dispersed,line,0.515351
dispersed,column,0.602213
dispersed,pincer,0.572805
dispersed,cloud,0.519292


==> anc/results/tables/literature_language_comparison.csv <==
language_family,reference_group,paper_role,implementation_hook,observed_effect
English/international,"VisDrone, UAVSwarm, Anti-UAV, DUT-Anti-UAV, LARD","dataset provenance, detection/tracking boundary, real image backgrounds","tokenizer, source ablation, remote dataset strategy audit",source ablation range=0.008987; remote objects=383527
Russian-language,"Averina et al. 2024; Nebaba and Markov 2024; Klekovkin, Markov, Nebaba 2024",small-object UAV recognition boundary and lightweight vision-model comparison,32x32--128x128 raster readout and visual-regime classifier,32v32 visual accuracy=0.625000; 128x128 field accuracy=0.672414
Russian-language math,"Perevozchikov, Reshetov, Lesik 2018; stochastic consensus literature",equalization and multi-agent consensus analogy,"seed-17 intercept equalization, 6v6--32v32 scale audit, and field-resolution audit",32v32 tuned gain=0.079000; 128x128 hotspot error=0.135887
AI governance,"NIST AI RMF, OECD AI Principles, Russian AI ethics code",ethics stress-test dimensions,ethics_stress_audit.csv,"false-alarm, overcollection, escalation, and autonomy-risk scores are reported per policy"


==> anc/results/tables/markov_policy_summary.csv <==
policy,discounted_value,survival_probability,mean_security,mean_leakage,final_drone_stock,final_interceptor_stock,final_operator_fatigue,final_ew_adaptation,final_radar_exposure,final_public_fear,final_insurance_oil_pressure,final_budget_justification,final_dataset_growth,final_ai_model_improvement,final_entropy_budget
conservative,0.362940,1.000000,0.585050,0.192507,0.805782,0.877513,0.256326,0.114440,0.160165,0.286103,0.540824,0.736621,0.327977,0.472218,0.576234
fixed_screen,0.381078,0.999512,0.647251,0.153444,0.697992,0.735445,0.318354,0.149128,0.257364,0.259477,0.467940,0.680018,0.397306,0.562729,0.618244
centroid_screen,0.403275,0.999512,0.701496,0.124817,0.635447,0.673736,0.334725,0.155781,0.286201,0.229422,0.403856,0.624915,0.431636,0.628970,0.660951
pattern_fusion,0.427251,0.999512,0.714107,0.118333,0.613235,0.656254,0.344715,0.172136,0.325861,0.228969,0.395782,0.658289,0.527522,0.778631,0.730307
posterior_screen,0.405192,0.997559,0.693294,0.124996,0.595040,0.631790,0.370152,0.198268,0.376776,0.254807,0.430060,0.720040,0.606300,0.686450,0.589523
budget_adaptive,0.438067,1.000000,0.700626,0.129327,0.688301,0.756750,0.292238,0.132777,0.234261,0.214469,0.393243,0.644364,0.468377,0.799438,0.802042


==> anc/results/tables/multiscale_swarm_summary.csv <==
swarm_size,swarm_pair,scenarios,mixed_value_mean,mixed_value_std,fixed_screen_security_mean,tuned_screen_security_mean,tuned_gain_mean,fixed_line_leakage_mean,tuned_line_leakage_mean,visual_accuracy_32,visual_test_n,saddle_gap_mean,saddle_gap_max
6,6v6,32,0.527695,0.014434,0.527756,0.593744,0.065989,0.489638,0.423215,0.680556,72,0.009758,0.009914
8,8v8,32,0.521378,0.008819,0.520596,0.592105,0.071510,0.491243,0.421215,0.722222,72,0.009263,0.009909
16,16v16,32,0.536759,0.014515,0.534290,0.610932,0.076641,0.474967,0.403046,0.597222,72,0.009211,0.009913
32,32v32,32,0.542265,0.008089,0.536767,0.615766,0.079000,0.471236,0.397317,0.625000,72,0.009159,0.009900


==> anc/results/tables/reference_evidence_audit.csv <==
reference,specific_result_used,implementation_hook,data_evidence,verdict
Bloom 1970,space/time trade-off with allowable false positives,code/sketch.py: BloomSketch.add/contains and deterministic probe draw,"471404 tokens, fill=0.129509",supported: compact deterministic sketch reproduces all seed draws
"Hoeffding 1963, Theorem 1",bounded independent-sum concentration,paper Lemma Probe concentration; P=256 bit probes per capability,capability channels are clipped averages of bounded sketch-bit probes,supported under the stated independent-probe approximation
"Freund and Schapire 1999, Theorem 1 and Corollary 4",multiplicative-weights regret bound and approximate minmax play,code/swarm_game.py: solve_zero_sum; paper Saddle residual theorem,"max saddle gap=0.009915, analytic bound=0.027402",supported: observed gap is below the stated finite-T bound
"Cesa-Bianchi and Lugosi 2006, Theorem 2.2","exponential-weights regret for losses in [0,1]",same MW audit after payoff-to-loss rescaling,mean saddle gap=0.009629 across 256 seeds,supported: empirical residual is smaller than the theorem-level envelope
"Перевозчиков, Решетов, Лесик 2018, Лемма 1 / Замечание 1 / Теорема 1",Russian attack-defense minimax and generalized equalization principle,seed17 tactical equalization audit: intercept and coverage-per-pressure dispersion,intercept CV 0.174768 -> 0.034646; hotspot 1.202041 -> 0.969543,supported for seed 17: tuned screen sharply equalizes interception probabilities
"Averina et al. 2024, Russian-language UAV detection study",size-stratified UAV detection protocol and bbox-clustering evidence,visual-regime raster audit and explicit overlay markers; not a raw tiny-UAV detector,visual-regime accuracy=0.669725; test states=109,"boundary support: the overlay is evaluated as a strategic raster, while tiny-object UAV detection remains a separate benchmark"
"Nebaba and Markov 2024 / Klekovkin, Markov, Nebaba 2024, Russian-language YOLO studies",mobile real-time UAV/bird/small-object vision framing and multi-object image distributions,32x32 visual readout plus 32x32--128x128 field-resolution audit,32v32 visual accuracy=0.625000; 128x128 accuracy=0.672414; hotspot error=0.135887,supported as a pattern-recognition stress test; the paper does not claim YOLO-level detector accuracy
Zhu et al. 2021 VisDrone / Du et al. 2019 VisDrone-DET,drone-view benchmark protocol and dense object annotations,VisDrone tokenizer and real background frame for Figures 3--4,remote VisDrone objects=383527; source ablation delta=0.008987,supported: VisDrone changes seed-17 value and supplies real tactical background
Wang et al. 2022 UAVSwarm,multi-UAV frames with 3--23 UAVs and MOT geometry,UAVSwarm tokenizer and server dataset strategy audit,remote UAVSwarm frames used=5315,supported: swarm metadata changes source-ablation outcomes and conditions remote strategy audit
Jiang et al. 2021 Anti-UAV / Zhao et al. 2022 DUT-Anti-UAV,external UAV detection/tracking benchmark boundary,server/download_datasets.sh external-reference download and source manifest,server manifest records Anti-UAV and DUT-Anti-UAV repositories; not used in finite payoff,"limited: supports external validity discussion, not the primary seed-17 payoff"
Shapley 1953 stochastic games; Littman 1994 Markov games,discounted repeated-state game framing,code/markov_game.py and server/markov_entropy_audit.py,"remote trajectories=16777216, best policy=budget_adaptive",supported: repeated payoff selects a different policy than the one-frame screen
NIST AI RMF 2023 / OECD AI Principles 2019--2024 / Russian AI ethics code 2021,"risk-management dimensions for reliability, accountability, transparency, and human-centered limits",ethics_stress_audit.csv,risk-adjusted best policy=budget_adaptive,supported: policy ranking is reported both by value and by simple risk-adjusted value


==> anc/results/tables/seed17_tactical_audit.csv <==
configuration,attacker,attacker_x,attacker_y,nearest_defender,nearest_distance,attacker_pressure,coverage_mass,coverage_per_pressure,intercept_probability,asset_pressure,persistence
fixed_ring_line,0,0.775693,0.198894,5,0.482291,0.400121,0.068513,0.171231,0.146863,0.394955,0.777800
fixed_ring_line,1,0.782700,0.335692,5,0.427857,0.527164,0.106850,0.202688,0.157236,0.487246,0.801673
fixed_ring_line,2,0.782271,0.437739,0,0.382381,0.460152,0.138563,0.301123,0.216009,0.542942,0.791621
fixed_ring_line,3,0.792046,0.579049,0,0.353586,0.499242,0.156688,0.313851,0.232178,0.569856,0.810468
fixed_ring_line,4,0.785792,0.740382,0,0.370845,0.474113,0.152107,0.320824,0.226575,0.561579,0.752671
fixed_ring_line,5,0.790277,0.864879,1,0.403417,0.521579,0.116655,0.223657,0.178270,0.502462,0.781569
tuned_screen_line,0,0.775693,0.198894,0,0.280588,0.400121,0.211490,0.528566,0.361343,0.394955,0.777800
tuned_screen_line,1,0.782700,0.335692,0,0.229530,0.527164,0.348160,0.660440,0.375512,0.487246,0.801673
tuned_screen_line,2,0.782271,0.437739,0,0.234745,0.460152,0.443150,0.963052,0.393461,0.542942,0.791621
tuned_screen_line,3,0.792046,0.579049,2,0.238731,0.499242,0.482102,0.965668,0.388794,0.569856,0.810468
tuned_screen_line,4,0.785792,0.740382,3,0.239996,0.474113,0.466577,0.984105,0.360802,0.561579,0.752671
tuned_screen_line,5,0.790277,0.864879,5,0.235269,0.521579,0.362282,0.694586,0.365364,0.502462,0.781569


==> anc/results/tables/seed17_tactical_summary.csv <==
configuration,payoff,leakage,hotspot_x,hotspot_y,hotspot_score,coverage_per_pressure_cv,coverage_per_pressure_normalized_range,mean_intercept_probability,intercept_probability_cv,intercept_probability_normalized_range,mean_risk_weight,equalized_min_intercept_bound,equalized_leakage_upper_bound,screen_x_offset,screen_y_span
fixed_ring_line,0.461362,0.556330,0.783830,0.431489,1.202041,0.229600,0.585351,0.192855,0.174768,0.442378,0.689678,0.117488,0.608648,not_applicable,not_applicable
tuned_screen_line,0.584591,0.431356,0.783830,0.333617,0.969543,0.223885,0.569850,0.374213,0.034646,0.087275,0.689678,0.345222,0.451586,0.250000,0.500000


==> anc/results/tables/source_ablation_seed17.csv <==
source,tokens,fill,mixed_value,fixed_screen_security,tuned_screen_security,tuned_gain_over_fixed_screen,selected_defender,selected_attacker,worst_tuned_attacker
visdrone_only,175519,0.07775593,0.531371,0.531401,0.600727,0.069326,screen,line,line
uavswarm_only,295885,0.05611992,0.524182,0.523645,0.591740,0.068095,screen,line,line
composite,471404,0.12950897,0.527615,0.527484,0.596393,0.068909,screen,line,line


==> anc/results/tables/swarm_game_summary.csv <==
seed,mixed_value,random_value,fixed_ring_security,fixed_screen_security,tuned_screen_security,tuned_gain_over_fixed_screen,best_pure_security,security_gain_over_ring,defender_regret,attacker_regret,saddle_gap,defender_strategy,attacker_strategy,selected_defender,selected_attacker
1,0.505858,0.528269,0.455191,0.505385,0.570055,0.064671,0.505385,0.050667,0.004742,0.005145,0.009887,ring:0.0249;screen:0.8142;wedge:0.0564;dispersed:0.1045,line:0.9195;column:0.0336;pincer:0.0271;cloud:0.0198,screen,line
2,0.508654,0.534364,0.464314,0.508543,0.576438,0.067895,0.508543,0.044340,0.004691,0.004985,0.009676,ring:0.0294;screen:0.6990;wedge:0.0489;dispersed:0.2227,line:0.9180;column:0.0251;pincer:0.0211;cloud:0.0358,screen,line
3,0.532282,0.548041,0.492663,0.532461,0.604814,0.072354,0.532461,0.039619,0.004755,0.004848,0.009603,ring:0.0324;screen:0.6689;wedge:0.0647;dispersed:0.2340,line:0.8540;column:0.0293;pincer:0.0224;cloud:0.0944,screen,line
4,0.519987,0.529083,0.468670,0.520453,0.589987,0.069534,0.520453,0.051318,0.005030,0.004752,0.009782,ring:0.0246;screen:0.7360;wedge:0.1021;dispersed:0.1372,line:0.8129;column:0.0407;pincer:0.0206;cloud:0.1258,screen,line
5,0.513194,0.530185,0.452231,0.512832,0.584503,0.071671,0.512832,0.060963,0.004793,0.005115,0.009909,ring:0.0208;screen:0.8522;wedge:0.0530;dispersed:0.0740,line:0.9211;column:0.0275;pincer:0.0226;cloud:0.0287,screen,line
6,0.523758,0.534026,0.477092,0.523711,0.585446,0.061736,0.523711,0.046666,0.004871,0.004834,0.009704,ring:0.0304;screen:0.7956;wedge:0.0375;dispersed:0.1365,line:0.7570;column:0.0189;pincer:0.0221;cloud:0.2020,screen,line
7,0.525658,0.527697,0.459438,0.525321,0.598309,0.072988,0.525321,0.066220,0.004812,0.005099,0.009911,ring:0.0208;screen:0.8887;wedge:0.0506;dispersed:0.0399,line:0.8993;column:0.0281;pincer:0.0259;cloud:0.0467,screen,line
8,0.529423,0.537133,0.468609,0.529962,0.598752,0.068790,0.529962,0.060814,0.004952,0.004775,0.009726,ring:0.0208;screen:0.7045;wedge:0.0620;dispersed:0.2128,line:0.8468;column:0.0309;pincer:0.0250;cloud:0.0973,screen,line
9,0.531598,0.543944,0.466276,0.531303,0.599014,0.067710,0.531303,0.065321,0.004818,0.005077,0.009895,ring:0.0192;screen:0.8200;wedge:0.0600;dispersed:0.1007,line:0.9070;column:0.0260;pincer:0.0274;cloud:0.0396,screen,line
10,0.531784,0.563371,0.474633,0.532921,0.599307,0.066386,0.532921,0.057152,0.005290,0.004539,0.009829,ring:0.0246;screen:0.7283;wedge:0.0672;dispersed:0.1800,line:0.9308;column:0.0231;pincer:0.0270;cloud:0.0191,screen,line
11,0.523097,0.548810,0.479669,0.523222,0.590504,0.067281,0.523222,0.043429,0.004904,0.004914,0.009818,ring:0.0313;screen:0.7474;wedge:0.0545;dispersed:0.1668,line:0.9126;column:0.0246;pincer:0.0187;cloud:0.0441,screen,line
12,0.539727,0.567114,0.483545,0.539882,0.607490,0.067607,0.539882,0.056181,0.004915,0.004894,0.009809,ring:0.0243;screen:0.7575;wedge:0.0397;dispersed:0.1786,line:0.9287;column:0.0193;pincer:0.0297;cloud:0.0224,screen,line
13,0.506660,0.527082,0.459289,0.506050,0.567045,0.060996,0.506050,0.047371,0.004684,0.005218,0.009902,ring:0.0273;screen:0.8356;wedge:0.0468;dispersed:0.0903,line:0.9206;column:0.0254;pincer:0.0244;cloud:0.0297,screen,line
14,0.516539,0.535880,0.475244,0.516293,0.576074,0.059781,0.516293,0.041295,0.004832,0.005060,0.009892,ring:0.0315;screen:0.8106;wedge:0.0522;dispersed:0.1057,line:0.9107;column:0.0242;pincer:0.0272;cloud:0.0378,screen,line
15,0.519736,0.540281,0.458261,0.519049,0.582499,0.063450,0.519049,0.061475,0.004652,0.005255,0.009908,ring:0.0199;screen:0.8529;wedge:0.0478;dispersed:0.0795,line:0.9263;column:0.0265;pincer:0.0291;cloud:0.0181,screen,line
16,0.520762,0.520477,0.454133,0.520070,0.578689,0.058619,0.520070,0.066629,0.004657,0.005254,0.009911,ring:0.0198;screen:0.8897;wedge:0.0613;dispersed:0.0292,line:0.8974;column:0.0257;pincer:0.0264;cloud:0.0505,screen,line
17,0.527615,0.531538,0.468628,0.527484,0.596393,0.068909,0.527484,0.058986,0.004879,0.004855,0.009734,ring:0.0249;screen:0.7708;wedge:0.0365;dispersed:0.1679,line:0.7797;column:0.0243;pincer:0.0253;cloud:0.1707,screen,line
18,0.521902,0.555156,0.472649,0.521971,0.588020,0.066049,0.521971,0.049253,0.004704,0.004929,0.009633,ring:0.0257;screen:0.6839;wedge:0.0469;dispersed:0.2434,line:0.9318;column:0.0275;pincer:0.0233;cloud:0.0174,screen,line
19,0.534698,0.562411,0.478708,0.534847,0.604907,0.070061,0.534847,0.055990,0.004897,0.004898,0.009795,ring:0.0235;screen:0.7416;wedge:0.0519;dispersed:0.1829,line:0.9271;column:0.0264;pincer:0.0271;cloud:0.0194,screen,line
20,0.521978,0.536918,0.451079,0.521252,0.582883,0.061631,0.521252,0.070899,0.004636,0.005276,0.009912,ring:0.0181;screen:0.8778;wedge:0.0449;dispersed:0.0591,line:0.9259;column:0.0208;pincer:0.0288;cloud:0.0245,screen,line
21,0.525494,0.535425,0.467040,0.525559,0.593439,0.067880,0.525559,0.058454,0.004991,0.004911,0.009902,ring:0.0242;screen:0.8316;wedge:0.0724;dispersed:0.0719,line:0.8857;column:0.0312;pincer:0.0233;cloud:0.0597,screen,line
22,0.528895,0.549129,0.476111,0.528772,0.591860,0.063087,0.528772,0.052784,0.004877,0.005007,0.009885,ring:0.0242;screen:0.7988;wedge:0.0642;dispersed:0.1127,line:0.9141;column:0.0309;pincer:0.0209;cloud:0.0341,screen,line
23,0.506660,0.520996,0.459056,0.506808,0.577885,0.071077,0.506808,0.047603,0.004957,0.004667,0.009624,ring:0.0281;screen:0.7995;wedge:0.0769;dispersed:0.0955,line:0.7263;column:0.0200;pincer:0.0179;cloud:0.2357,screen,line
24,0.502577,0.528355,0.457101,0.502483,0.573114,0.070631,0.502483,0.045476,0.004915,0.004993,0.009907,ring:0.0328;screen:0.8385;wedge:0.0575;dispersed:0.0711,line:0.9261;column:0.0221;pincer:0.0239;cloud:0.0278,screen,line
25,0.512662,0.531521,0.450926,0.512061,0.577945,0.065885,0.512061,0.061736,0.004692,0.005219,0.009911,ring:0.0203;screen:0.8716;wedge:0.0646;dispersed:0.0435,line:0.9291;column:0.0217;pincer:0.0239;cloud:0.0253,screen,line
26,0.511403,0.529036,0.450069,0.511226,0.584576,0.073350,0.511226,0.061333,0.004874,0.005035,0.009909,ring:0.0208;screen:0.8496;wedge:0.0560;dispersed:0.0736,line:0.9172;column:0.0210;pincer:0.0218;cloud:0.0400,screen,line
27,0.513260,0.523998,0.450997,0.512605,0.571228,0.058624,0.512605,0.062263,0.004673,0.005237,0.009910,ring:0.0215;screen:0.8718;wedge:0.0586;dispersed:0.0480,line:0.9144;column:0.0290;pincer:0.0270;cloud:0.0296,screen,line
28,0.541129,0.552191,0.486567,0.540257,0.611965,0.071707,0.540257,0.054562,0.003547,0.005027,0.008574,ring:0.0235;screen:0.5321;wedge:0.0376;dispersed:0.4068,line:0.8447;column:0.0254;pincer:0.0220;cloud:0.1080,screen,line
29,0.528440,0.543685,0.457424,0.528425,0.598551,0.070126,0.528425,0.071016,0.004943,0.004966,0.009909,ring:0.0170;screen:0.8523;wedge:0.0682;dispersed:0.0624,line:0.9216;column:0.0241;pincer:0.0224;cloud:0.0320,screen,line
30,0.502030,0.535658,0.462181,0.501122,0.570429,0.069307,0.501122,0.039849,0.003731,0.005033,0.008764,ring:0.0334;screen:0.5451;wedge:0.0473;dispersed:0.3743,line:0.9284;column:0.0257;pincer:0.0256;cloud:0.0203,screen,line
31,0.464316,0.491579,0.419550,0.464052,0.518883,0.054831,0.464052,0.044766,0.004816,0.005057,0.009873,ring:0.0270;screen:0.7946;wedge:0.0801;dispersed:0.0983,line:0.1078;column:0.0140;pincer:0.0169;cloud:0.8613,screen,cloud
32,0.520781,0.538186,0.467495,0.520479,0.586474,0.065995,0.520479,0.053286,0.004812,0.005076,0.009888,ring:0.0256;screen:0.8088;wedge:0.0575;dispersed:0.1081,line:0.9101;column:0.0363;pincer:0.0238;cloud:0.0298,screen,line
33,0.518617,0.543742,0.459225,0.518201,0.575455,0.057254,0.518201,0.059391,0.004776,0.005131,0.009907,ring:0.0222;screen:0.8467;wedge:0.0540;dispersed:0.0772,line:0.9266;column:0.0283;pincer:0.0301;cloud:0.0150,screen,line
34,0.540908,0.573189,0.487483,0.540726,0.608921,0.068195,0.540726,0.053425,0.004838,0.005035,0.009873,ring:0.0230;screen:0.7893;wedge:0.0605;dispersed:0.1272,line:0.9343;column:0.0246;pincer:0.0217;cloud:0.0193,screen,line
35,0.533903,0.557294,0.474502,0.533732,0.602714,0.068983,0.533732,0.059401,0.004878,0.005025,0.009902,ring:0.0224;screen:0.8269;wedge:0.0648;dispersed:0.0859,line:0.9262;column:0.0227;pincer:0.0258;cloud:0.0253,screen,line
36,0.537250,0.545297,0.471360,0.537088,0.600995,0.063906,0.537088,0.065891,0.004853,0.004991,0.009844,ring:0.0192;screen:0.8527;wedge:0.0547;dispersed:0.0734,line:0.8101;column:0.0173;pincer:0.0207;cloud:0.1519,screen,line
37,0.542128,0.553890,0.483461,0.543160,0.611534,0.068373,0.543160,0.058667,0.005370,0.004537,0.009907,ring:0.0269;screen:0.8343;wedge:0.0533;dispersed:0.0855,line:0.8999;column:0.0383;pincer:0.0240;cloud:0.0378,screen,line
38,0.553738,0.575529,0.505639,0.555808,0.621353,0.065545,0.555808,0.048100,0.005713,0.004173,0.009886,ring:0.0352;screen:0.7748;wedge:0.0344;dispersed:0.1555,line:0.9205;column:0.0249;pincer:0.0251;cloud:0.0294,screen,line
39,0.528247,0.527007,0.456740,0.527984,0.595371,0.067388,0.527984,0.071507,0.004794,0.004991,0.009785,ring:0.0177;screen:0.8803;wedge:0.0451;dispersed:0.0569,line:0.7757;column:0.0185;pincer:0.0233;cloud:0.1824,screen,line
40,0.518244,0.529855,0.458787,0.517670,0.587707,0.070037,0.517670,0.059457,0.004484,0.005120,0.009604,ring:0.0205;screen:0.6938;wedge:0.0518;dispersed:0.2339,line:0.8905;column:0.0323;pincer:0.0250;cloud:0.0521,screen,line
41,0.528638,0.531278,0.467912,0.529004,0.594563,0.065559,0.529004,0.060726,0.004668,0.003077,0.007745,ring:0.0222;screen:0.8194;wedge:0.0462;dispersed:0.1123,line:0.4903;column:0.0254;pincer:0.0194;cloud:0.4650,screen,line
42,0.525826,0.549065,0.462025,0.525470,0.595814,0.070344,0.525470,0.063800,0.004791,0.005101,0.009892,ring:0.0193;screen:0.8230;wedge:0.0516;dispersed:0.1061,line:0.9289;column:0.0214;pincer:0.0259;cloud:0.0238,screen,line
43,0.518842,0.545649,0.468656,0.518632,0.586077,0.067446,0.518632,0.050186,0.004740,0.005034,0.009774,ring:0.0248;screen:0.7300;wedge:0.0634;dispersed:0.1819,line:0.9152;column:0.0367;pincer:0.0330;cloud:0.0151,screen,line
44,0.513631,0.533131,0.457260,0.514461,0.577515,0.063054,0.514461,0.056371,0.005294,0.004611,0.009905,ring:0.0242;screen:0.8272;wedge:0.0817;dispersed:0.0669,line:0.9162;column:0.0279;pincer:0.0210;cloud:0.0348,screen,line
45,0.505590,0.515652,0.449545,0.505948,0.574420,0.068472,0.505948,0.056045,0.004792,0.004377,0.009169,ring:0.0227;screen:0.8129;wedge:0.0715;dispersed:0.0929,line:0.3102;column:0.0194;pincer:0.0189;cloud:0.6515,screen,cloud
46,0.536666,0.555578,0.472091,0.537326,0.610278,0.072952,0.537326,0.064575,0.005227,0.004681,0.009908,ring:0.0211;screen:0.8381;wedge:0.0679;dispersed:0.0729,line:0.9196;column:0.0318;pincer:0.0290;cloud:0.0195,screen,line
47,0.561161,0.571542,0.509377,0.561925,0.635439,0.073515,0.561925,0.051784,0.005220,0.004631,0.009851,ring:0.0280;screen:0.7557;wedge:0.0704;dispersed:0.1460,line:0.8507;column:0.0304;pincer:0.0255;cloud:0.0934,screen,line
48,0.513477,0.534822,0.459053,0.513508,0.583122,0.069614,0.513508,0.054424,0.004911,0.004938,0.009848,ring:0.0241;screen:0.7670;wedge:0.0650;dispersed:0.1439,line:0.9162;column:0.0270;pincer:0.0256;cloud:0.0312,screen,line
49,0.519204,0.532316,0.463017,0.519406,0.587179,0.067773,0.519406,0.056187,0.005010,0.004878,0.009887,ring:0.0243;screen:0.8088;wedge:0.0463;dispersed:0.1207,line:0.8989;column:0.0248;pincer:0.0259;cloud:0.0504,screen,line
50,0.531271,0.543375,0.481509,0.531460,0.598141,0.066682,0.531460,0.049763,0.004912,0.004502,0.009415,ring:0.0295;screen:0.8481;wedge:0.0509;dispersed:0.0715,line:0.6760;column:0.0178;pincer:0.0171;cloud:0.2891,screen,line
51,0.534620,0.560657,0.472526,0.534392,0.608701,0.074309,0.534392,0.062094,0.004818,0.005058,0.009876,ring:0.0205;screen:0.8005;wedge:0.0489;dispersed:0.1302,line:0.9275;column:0.0279;pincer:0.0285;cloud:0.0161,screen,line
52,0.530798,0.535413,0.463406,0.530918,0.588278,0.057360,0.530918,0.067392,0.005006,0.004903,0.009910,ring:0.0193;screen:0.8634;wedge:0.0486;dispersed:0.0687,line:0.8887;column:0.0286;pincer:0.0229;cloud:0.0599,screen,line
53,0.514686,0.542649,0.466909,0.513038,0.578459,0.065421,0.513038,0.047777,0.003071,0.005098,0.008170,ring:0.0256;screen:0.4939;wedge:0.0466;dispersed:0.4339,line:0.9215;column:0.0199;pincer:0.0238;cloud:0.0347,screen,line
54,0.536973,0.550122,0.488729,0.535824,0.599507,0.063683,0.535824,0.048244,0.004379,0.005104,0.009483,ring:0.0265;screen:0.7013;wedge:0.0393;dispersed:0.2329,line:0.8203;column:0.0195;pincer:0.0224;cloud:0.1379,screen,line
55,0.521947,0.544303,0.481003,0.523164,0.590796,0.067632,0.523164,0.040944,0.005064,0.004652,0.009715,ring:0.0339;screen:0.6835;wedge:0.0448;dispersed:0.2377,line:0.8648;column:0.0183;pincer:0.0193;cloud:0.0976,screen,line
56,0.525253,0.561114,0.478061,0.523371,0.593748,0.070378,0.523371,0.047192,0.002954,0.005123,0.008077,ring:0.0254;screen:0.4754;wedge:0.0816;dispersed:0.4176,line:0.9270;column:0.0309;pincer:0.0263;cloud:0.0158,screen,line
57,0.533570,0.549283,0.474990,0.533495,0.606711,0.073216,0.533495,0.058580,0.004849,0.004972,0.009822,ring:0.0219;screen:0.7682;wedge:0.0465;dispersed:0.1634,line:0.9027;column:0.0222;pincer:0.0252;cloud:0.0499,screen,line
58,0.517853,0.525030,0.458538,0.517914,0.591289,0.073375,0.517914,0.059315,0.004858,0.004916,0.009774,ring:0.0218;screen:0.7525;wedge:0.0337;dispersed:0.1921,line:0.8578;column:0.0240;pincer:0.0237;cloud:0.0945,screen,line
59,0.509679,0.536409,0.461882,0.509266,0.572560,0.063294,0.509266,0.047797,0.004714,0.005066,0.009780,ring:0.0250;screen:0.7297;wedge:0.1074;dispersed:0.1379,line:0.9162;column:0.0354;pincer:0.0304;cloud:0.0180,screen,line
60,0.543449,0.550951,0.479310,0.542799,0.605627,0.062829,0.542799,0.064139,0.004689,0.005212,0.009902,ring:0.0201;screen:0.8513;wedge:0.0441;dispersed:0.0845,line:0.8862;column:0.0258;pincer:0.0214;cloud:0.0667,screen,line
61,0.522458,0.538407,0.463342,0.521611,0.585679,0.064068,0.521611,0.059116,0.004592,0.005313,0.009905,ring:0.0211;screen:0.8538;wedge:0.0764;dispersed:0.0487,line:0.9197;column:0.0278;pincer:0.0293;cloud:0.0232,screen,line
62,0.539126,0.550932,0.478412,0.539690,0.607836,0.068147,0.539690,0.060714,0.005125,0.004740,0.009865,ring:0.0223;screen:0.7867;wedge:0.0409;dispersed:0.1501,line:0.9017;column:0.0288;pincer:0.0249;cloud:0.0445,screen,line
63,0.545788,0.583847,0.492910,0.545966,0.618804,0.072838,0.545966,0.052878,0.005028,0.004882,0.009910,ring:0.0271;screen:0.8389;wedge:0.0589;dispersed:0.0751,line:0.9387;column:0.0257;pincer:0.0228;cloud:0.0129,screen,line
64,0.540254,0.558641,0.481077,0.539812,0.601877,0.062065,0.539812,0.059176,0.004575,0.005077,0.009652,ring:0.0207;screen:0.7161;wedge:0.0392;dispersed:0.2240,line:0.9175;column:0.0305;pincer:0.0251;cloud:0.0268,screen,line
65,0.514261,0.524432,0.457092,0.515662,0.573112,0.057450,0.515662,0.057169,0.005319,0.004188,0.009507,ring:0.0253;screen:0.8208;wedge:0.0521;dispersed:0.1018,line:0.2470;column:0.0191;pincer:0.0189;cloud:0.7150,screen,cloud
66,0.515046,0.531528,0.471720,0.514722,0.584110,0.069388,0.514722,0.043326,0.004811,0.005062,0.009873,ring:0.0290;screen:0.7855;wedge:0.0730;dispersed:0.1125,line:0.8858;column:0.0231;pincer:0.0260;cloud:0.0651,screen,line
67,0.500734,0.517280,0.453386,0.500219,0.568383,0.068164,0.500219,0.047348,0.004739,0.005071,0.009810,ring:0.0275;screen:0.7624;wedge:0.0677;dispersed:0.1424,line:0.8635;column:0.0197;pincer:0.0251;cloud:0.0917,screen,line
68,0.538829,0.570886,0.496754,0.539489,0.610831,0.071343,0.539489,0.042075,0.005170,0.004699,0.009869,ring:0.0383;screen:0.7695;wedge:0.0518;dispersed:0.1404,line:0.9295;column:0.0248;pincer:0.0227;cloud:0.0230,screen,line
69,0.503796,0.523911,0.446943,0.503155,0.568344,0.065189,0.503155,0.056853,0.004673,0.005239,0.009912,ring:0.0226;screen:0.8757;wedge:0.0524;dispersed:0.0494,line:0.9293;column:0.0239;pincer:0.0258;cloud:0.0209,screen,line
70,0.509664,0.535337,0.458129,0.509345,0.579966,0.070621,0.509345,0.051535,0.004788,0.005085,0.009873,ring:0.0234;screen:0.7864;wedge:0.0714;dispersed:0.1189,line:0.9232;column:0.0266;pincer:0.0199;cloud:0.0302,screen,line
71,0.526143,0.548964,0.470962,0.525490,0.600579,0.075089,0.525490,0.055181,0.004680,0.005204,0.009884,ring:0.0227;screen:0.8097;wedge:0.0877;dispersed:0.0799,line:0.9225;column:0.0279;pincer:0.0251;cloud:0.0246,screen,line
72,0.526676,0.540185,0.469871,0.527355,0.592991,0.065637,0.527355,0.056805,0.005169,0.004689,0.009858,ring:0.0244;screen:0.8030;wedge:0.0542;dispersed:0.1184,line:0.8324;column:0.0198;pincer:0.0199;cloud:0.1279,screen,line
73,0.545218,0.548920,0.481447,0.545754,0.607810,0.062056,0.545754,0.063771,0.005168,0.004735,0.009902,ring:0.0216;screen:0.8285;wedge:0.0572;dispersed:0.0927,line:0.8703;column:0.0280;pincer:0.0335;cloud:0.0683,screen,line
74,0.518785,0.532359,0.457895,0.517937,0.585877,0.067940,0.517937,0.060890,0.004602,0.005289,0.009891,ring:0.0218;screen:0.8506;wedge:0.0943;dispersed:0.0333,line:0.9197;column:0.0264;pincer:0.0265;cloud:0.0274,screen,line
75,0.492925,0.516674,0.445162,0.492558,0.565808,0.073250,0.492558,0.047763,0.004689,0.005060,0.009749,ring:0.0259;screen:0.7229;wedge:0.0727;dispersed:0.1785,line:0.9147;column:0.0263;pincer:0.0240;cloud:0.0350,screen,line
76,0.529024,0.554216,0.473055,0.530747,0.598673,0.067926,0.530747,0.055970,0.005631,0.004269,0.009900,ring:0.0268;screen:0.7940;wedge:0.0651;dispersed:0.1141,line:0.9236;column:0.0272;pincer:0.0212;cloud:0.0281,screen,line
77,0.517785,0.533420,0.474761,0.516574,0.576565,0.059992,0.516574,0.043024,0.004246,0.004474,0.008720,ring:0.0276;screen:0.6652;wedge:0.0479;dispersed:0.2593,line:0.3160;column:0.0180;pincer:0.0190;cloud:0.6470,screen,cloud
78,0.515247,0.534054,0.457250,0.514829,0.577937,0.063107,0.514829,0.057997,0.004758,0.005146,0.009904,ring:0.0216;screen:0.8415;wedge:0.0406;dispersed:0.0963,line:0.9235;column:0.0276;pincer:0.0206;cloud:0.0283,screen,line
79,0.521863,0.541526,0.476195,0.521798,0.591314,0.069515,0.521798,0.045668,0.004821,0.004957,0.009778,ring:0.0280;screen:0.7372;wedge:0.0598;dispersed:0.1750,line:0.9069;column:0.0312;pincer:0.0248;cloud:0.0371,screen,line
80,0.508705,0.535548,0.462218,0.508518,0.578901,0.070384,0.508518,0.046486,0.004717,0.005015,0.009732,ring:0.0268;screen:0.7249;wedge:0.0464;dispersed:0.2019,line:0.9249;column:0.0266;pincer:0.0254;cloud:0.0231,screen,line
81,0.531332,0.555303,0.487779,0.531482,0.591830,0.060348,0.531482,0.043553,0.004621,0.004875,0.009496,ring:0.0289;screen:0.6259;wedge:0.0874;dispersed:0.2578,line:0.8838;column:0.0240;pincer:0.0185;cloud:0.0738,screen,line
82,0.532859,0.566907,0.486085,0.532936,0.604641,0.071706,0.532936,0.046774,0.004977,0.004928,0.009906,ring:0.0308;screen:0.8271;wedge:0.0547;dispersed:0.0873,line:0.9330;column:0.0264;pincer:0.0262;cloud:0.0145,screen,line
83,0.551986,0.558029,0.483150,0.551851,0.618006,0.066155,0.551851,0.068835,0.004888,0.005015,0.009903,ring:0.0183;screen:0.8601;wedge:0.0450;dispersed:0.0766,line:0.8653;column:0.0186;pincer:0.0236;cloud:0.0925,screen,line
84,0.528015,0.526963,0.437373,0.527939,0.596028,0.068089,0.527939,0.090642,0.004925,0.004987,0.009913,ring:0.0145;screen:0.8962;wedge:0.0520;dispersed:0.0373,line:0.9094;column:0.0281;pincer:0.0226;cloud:0.0400,screen,line
85,0.505605,0.527466,0.458901,0.506374,0.570031,0.063657,0.506374,0.046704,0.005206,0.004675,0.009882,ring:0.0304;screen:0.7872;wedge:0.0417;dispersed:0.1407,line:0.9197;column:0.0269;pincer:0.0266;cloud:0.0268,screen,line
86,0.505932,0.510048,0.441741,0.505755,0.571541,0.065786,0.505755,0.064191,0.004842,0.004949,0.009791,ring:0.0206;screen:0.8503;wedge:0.0478;dispersed:0.0814,line:0.7809;column:0.0198;pincer:0.0227;cloud:0.1766,screen,line
87,0.508534,0.526804,0.453167,0.508122,0.568425,0.060303,0.508122,0.055368,0.004775,0.005128,0.009903,ring:0.0230;screen:0.8337;wedge:0.0634;dispersed:0.0799,line:0.9164;column:0.0232;pincer:0.0257;cloud:0.0348,screen,line
88,0.505615,0.511440,0.445863,0.505691,0.577120,0.071429,0.505691,0.059752,0.004937,0.004839,0.009777,ring:0.0229;screen:0.8316;wedge:0.0401;dispersed:0.1054,line:0.7758;column:0.0223;pincer:0.0197;cloud:0.1822,screen,line
89,0.530228,0.562584,0.481808,0.529789,0.591724,0.061935,0.529789,0.048420,0.004649,0.005086,0.009734,ring:0.0268;screen:0.7363;wedge:0.0462;dispersed:0.1907,line:0.9321;column:0.0262;pincer:0.0219;cloud:0.0198,screen,line
90,0.529066,0.536244,0.478848,0.529555,0.597381,0.067826,0.529555,0.050218,0.004925,0.004588,0.009513,ring:0.0335;screen:0.8580;wedge:0.0494;dispersed:0.0591,line:0.7218;column:0.0212;pincer:0.0202;cloud:0.2367,screen,line
91,0.550502,0.554125,0.477378,0.550241,0.605162,0.054921,0.550241,0.073124,0.004840,0.005072,0.009913,ring:0.0193;screen:0.9030;wedge:0.0323;dispersed:0.0454,line:0.9130;column:0.0192;pincer:0.0292;cloud:0.0385,screen,line
92,0.530080,0.540030,0.465624,0.529790,0.595089,0.065298,0.529790,0.064456,0.004829,0.005079,0.009907,ring:0.0190;screen:0.8506;wedge:0.0680;dispersed:0.0624,line:0.9088;column:0.0356;pincer:0.0279;cloud:0.0277,screen,line
93,0.519461,0.532127,0.472875,0.520739,0.587349,0.066609,0.520739,0.046586,0.004903,0.003876,0.008779,ring:0.0296;screen:0.8117;wedge:0.0556;dispersed:0.1031,line:0.6142;column:0.0167;pincer:0.0209;cloud:0.3483,screen,line
94,0.536967,0.556707,0.484093,0.536714,0.607688,0.070974,0.536714,0.052875,0.004819,0.005016,0.009834,ring:0.0262;screen:0.7613;wedge:0.0781;dispersed:0.1343,line:0.9007;column:0.0224;pincer:0.0257;cloud:0.0512,screen,line
95,0.518469,0.544491,0.475793,0.518692,0.591676,0.072985,0.518692,0.042676,0.004958,0.004862,0.009819,ring:0.0324;screen:0.7429;wedge:0.0623;dispersed:0.1625,line:0.9144;column:0.0216;pincer:0.0234;cloud:0.0405,screen,line
96,0.520913,0.533395,0.455003,0.520438,0.583371,0.062934,0.520438,0.065911,0.004743,0.005169,0.009912,ring:0.0200;screen:0.8850;wedge:0.0414;dispersed:0.0536,line:0.9231;column:0.0257;pincer:0.0285;cloud:0.0227,screen,line
97,0.526710,0.534528,0.475008,0.527783,0.595540,0.067757,0.527783,0.051702,0.005318,0.004528,0.009846,ring:0.0270;screen:0.8114;wedge:0.0571;dispersed:0.1045,line:0.8171;column:0.0250;pincer:0.0240;cloud:0.1339,screen,line
98,0.533242,0.547113,0.475858,0.533554,0.595234,0.061680,0.533554,0.057384,0.004389,0.004855,0.009244,ring:0.0217;screen:0.5956;wedge:0.0382;dispersed:0.3445,line:0.8896;column:0.0232;pincer:0.0244;cloud:0.0629,screen,line
99,0.533035,0.546551,0.483598,0.532399,0.603990,0.071591,0.532399,0.049436,0.004696,0.005197,0.009892,ring:0.0262;screen:0.8203;wedge:0.0581;dispersed:0.0954,line:0.8956;column:0.0219;pincer:0.0326;cloud:0.0498,screen,line
100,0.497143,0.522506,0.451472,0.496962,0.563054,0.066092,0.496962,0.045671,0.004860,0.005036,0.009896,ring:0.0298;screen:0.8102;wedge:0.0596;dispersed:0.1004,line:0.9234;column:0.0290;pincer:0.0253;cloud:0.0223,screen,line
101,0.522410,0.533274,0.458679,0.522147,0.590516,0.068369,0.522147,0.063732,0.004831,0.005050,0.009880,ring:0.0203;screen:0.8448;wedge:0.0882;dispersed:0.0466,line:0.8430;column:0.0162;pincer:0.0218;cloud:0.1190,screen,line
102,0.521663,0.553491,0.474591,0.520812,0.591267,0.070455,0.520812,0.047072,0.004383,0.005168,0.009551,ring:0.0252;screen:0.6774;wedge:0.0724;dispersed:0.2250,line:0.9270;column:0.0264;pincer:0.0275;cloud:0.0191,screen,line
103,0.553997,0.579762,0.521495,0.551425,0.619239,0.067814,0.551425,0.032502,0.002677,0.005105,0.007782,ring:0.0446;screen:0.4034;wedge:0.0348;dispersed:0.5172,line:0.9134;column:0.0214;pincer:0.0278;cloud:0.0374,dispersed,line
104,0.526232,0.528074,0.469108,0.526977,0.590645,0.063668,0.526977,0.057124,0.004866,0.003961,0.008827,ring:0.0232;screen:0.8637;wedge:0.0452;dispersed:0.0680,line:0.5947;column:0.0216;pincer:0.0195;cloud:0.3643,screen,line
105,0.488527,0.503796,0.439262,0.488361,0.558611,0.070249,0.488361,0.049265,0.004892,0.004998,0.009890,ring:0.0274;screen:0.8254;wedge:0.0528;dispersed:0.0944,line:0.8529;column:0.0195;pincer:0.0194;cloud:0.1082,screen,line
106,0.543732,0.569661,0.499369,0.543410,0.609393,0.065984,0.543410,0.044363,0.004663,0.005029,0.009692,ring:0.0293;screen:0.7181;wedge:0.0457;dispersed:0.2069,line:0.9203;column:0.0225;pincer:0.0233;cloud:0.0339,screen,line
107,0.528400,0.546079,0.473102,0.527089,0.595124,0.068035,0.527089,0.055298,0.003881,0.005105,0.008986,ring:0.0223;screen:0.6146;wedge:0.0361;dispersed:0.3271,line:0.9075;column:0.0203;pincer:0.0291;cloud:0.0431,screen,line
108,0.526862,0.547064,0.489454,0.526974,0.596908,0.069934,0.526974,0.037409,0.004911,0.004863,0.009774,ring:0.0415;screen:0.7265;wedge:0.0726;dispersed:0.1594,line:0.8460;column:0.0214;pincer:0.0223;cloud:0.1104,screen,line
109,0.520428,0.542041,0.479087,0.521165,0.589281,0.068116,0.521165,0.041340,0.005087,0.004697,0.009784,ring:0.0367;screen:0.7289;wedge:0.0349;dispersed:0.1995,line:0.9097;column:0.0212;pincer:0.0253;cloud:0.0439,screen,line
110,0.502289,0.529922,0.454959,0.501197,0.567794,0.066598,0.501197,0.047330,0.003515,0.005104,0.008620,ring:0.0263;screen:0.5293;wedge:0.0424;dispersed:0.4020,line:0.9239;column:0.0211;pincer:0.0298;cloud:0.0252,screen,line
111,0.528820,0.543936,0.473376,0.528701,0.588012,0.059310,0.528701,0.055444,0.004883,0.005014,0.009897,ring:0.0237;screen:0.8285;wedge:0.0397;dispersed:0.1081,line:0.9146;column:0.0254;pincer:0.0268;cloud:0.0331,screen,line
112,0.538423,0.553827,0.471305,0.539018,0.610009,0.070991,0.539018,0.067118,0.005191,0.004717,0.009908,ring:0.0200;screen:0.8426;wedge:0.0442;dispersed:0.0932,line:0.9205;column:0.0270;pincer:0.0268;cloud:0.0256,screen,line
113,0.521368,0.544728,0.477705,0.522790,0.589560,0.066770,0.522790,0.043662,0.005400,0.004457,0.009857,ring:0.0321;screen:0.7485;wedge:0.0447;dispersed:0.1747,line:0.9135;column:0.0200;pincer:0.0247;cloud:0.0417,screen,line
114,0.527893,0.539054,0.461191,0.527694,0.602312,0.074618,0.527694,0.066702,0.004837,0.005053,0.009890,ring:0.0178;screen:0.8171;wedge:0.0502;dispersed:0.1149,line:0.8769;column:0.0196;pincer:0.0211;cloud:0.0824,screen,line
115,0.541682,0.553753,0.490190,0.541398,0.614460,0.073062,0.541398,0.051492,0.004745,0.004957,0.009702,ring:0.0238;screen:0.7656;wedge:0.0790;dispersed:0.1316,line:0.7733;column:0.0213;pincer:0.0215;cloud:0.1839,screen,line
116,0.502787,0.536399,0.456041,0.502232,0.575308,0.073077,0.502232,0.046746,0.004000,0.005028,0.009027,ring:0.0261;screen:0.5714;wedge:0.0498;dispersed:0.3527,line:0.9319;column:0.0234;pincer:0.0228;cloud:0.0219,screen,line
117,0.512897,0.522134,0.446483,0.512620,0.586444,0.073824,0.512620,0.066414,0.004835,0.005077,0.009911,ring:0.0198;screen:0.8781;wedge:0.0513;dispersed:0.0508,line:0.9124;column:0.0260;pincer:0.0229;cloud:0.0387,screen,line
118,0.510634,0.524274,0.451466,0.510706,0.574262,0.063556,0.510706,0.059168,0.004860,0.004958,0.009818,ring:0.0221;screen:0.7599;wedge:0.0365;dispersed:0.1815,line:0.9073;column:0.0287;pincer:0.0237;cloud:0.0404,screen,line
119,0.525251,0.553781,0.464496,0.526023,0.600657,0.074634,0.526023,0.060755,0.005236,0.004654,0.009890,ring:0.0229;screen:0.7885;wedge:0.0628;dispersed:0.1258,line:0.9312;column:0.0231;pincer:0.0233;cloud:0.0224,screen,line
120,0.530041,0.542872,0.472154,0.529679,0.600714,0.071035,0.529679,0.057887,0.004815,0.005078,0.009892,ring:0.0211;screen:0.8153;wedge:0.0748;dispersed:0.0887,line:0.8699;column:0.0218;pincer:0.0212;cloud:0.0871,screen,line
121,0.517096,0.543259,0.468066,0.517195,0.590829,0.073634,0.517195,0.049030,0.004976,0.004905,0.009881,ring:0.0265;screen:0.7869;wedge:0.0919;dispersed:0.0947,line:0.9219;column:0.0233;pincer:0.0233;cloud:0.0314,screen,line
122,0.526809,0.541967,0.465137,0.527019,0.596051,0.069032,0.527019,0.061671,0.004771,0.004834,0.009605,ring:0.0202;screen:0.6788;wedge:0.0579;dispersed:0.2431,line:0.8993;column:0.0262;pincer:0.0263;cloud:0.0482,screen,line
123,0.517348,0.534097,0.472628,0.519171,0.585178,0.066007,0.519171,0.044719,0.004952,0.003961,0.008913,ring:0.0281;screen:0.6777;wedge:0.0958;dispersed:0.1984,line:0.3045;column:0.0198;pincer:0.0190;cloud:0.6566,screen,cloud
124,0.517077,0.528494,0.473012,0.507183,0.576201,0.069018,0.511852,0.044065,0.003049,0.005537,0.008585,ring:0.0297;screen:0.2467;wedge:0.0571;dispersed:0.6665,line:0.7482;column:0.0228;pincer:0.0236;cloud:0.2053,dispersed,line
125,0.536133,0.548535,0.473061,0.536872,0.609358,0.072487,0.536872,0.063072,0.005038,0.004711,0.009750,ring:0.0210;screen:0.7159;wedge:0.0418;dispersed:0.2213,line:0.8981;column:0.0273;pincer:0.0248;cloud:0.0498,screen,line
126,0.533675,0.550249,0.484286,0.531970,0.606872,0.074902,0.531970,0.049389,0.003840,0.005133,0.008973,ring:0.0242;screen:0.6135;wedge:0.0538;dispersed:0.3085,line:0.8504;column:0.0184;pincer:0.0255;cloud:0.1058,screen,line
127,0.534320,0.547047,0.482006,0.534098,0.602667,0.068569,0.534098,0.052314,0.004817,0.004873,0.009690,ring:0.0249;screen:0.7111;wedge:0.1206;dispersed:0.1433,line:0.7992;column:0.0244;pincer:0.0234;cloud:0.1531,screen,line
128,0.525143,0.550937,0.478761,0.524764,0.596231,0.071467,0.524764,0.046382,0.004203,0.004942,0.009145,ring:0.0279;screen:0.5923;wedge:0.0544;dispersed:0.3254,line:0.9070;column:0.0251;pincer:0.0180;cloud:0.0499,screen,line
129,0.520619,0.533771,0.466904,0.518154,0.593382,0.075228,0.518154,0.053715,0.003351,0.005081,0.008432,ring:0.0269;screen:0.3295;wedge:0.0465;dispersed:0.5971,line:0.8018;column:0.0233;pincer:0.0213;cloud:0.1536,dispersed,line
130,0.521301,0.536866,0.469509,0.521081,0.588299,0.067218,0.521081,0.051792,0.004839,0.005050,0.009889,ring:0.0261;screen:0.8094;wedge:0.0519;dispersed:0.1126,line:0.9046;column:0.0237;pincer:0.0286;cloud:0.0431,screen,line
131,0.524199,0.548966,0.478764,0.524466,0.589946,0.065480,0.524466,0.045436,0.004922,0.004845,0.009767,ring:0.0288;screen:0.7099;wedge:0.0856;dispersed:0.1757,line:0.9135;column:0.0346;pincer:0.0264;cloud:0.0255,screen,line
132,0.530519,0.543335,0.482984,0.531039,0.595147,0.064107,0.531039,0.047535,0.003409,0.004878,0.008287,ring:0.0319;screen:0.4440;wedge:0.0360;dispersed:0.4882,line:0.8529;column:0.0225;pincer:0.0261;cloud:0.0986,dispersed,line
133,0.543810,0.559681,0.496820,0.545440,0.613000,0.067560,0.545440,0.046990,0.005013,0.004455,0.009468,ring:0.0325;screen:0.6357;wedge:0.0746;dispersed:0.2573,line:0.7971;column:0.0215;pincer:0.0246;cloud:0.1568,screen,line
134,0.506805,0.529436,0.461292,0.505680,0.582304,0.076624,0.505680,0.045513,0.004106,0.005148,0.009254,ring:0.0254;screen:0.6358;wedge:0.0577;dispersed:0.2810,line:0.9083;column:0.0230;pincer:0.0247;cloud:0.0440,screen,line
135,0.502340,0.522151,0.448719,0.501762,0.570350,0.068587,0.501762,0.053621,0.004707,0.005197,0.009904,ring:0.0235;screen:0.8367;wedge:0.0623;dispersed:0.0775,line:0.9169;column:0.0222;pincer:0.0223;cloud:0.0386,screen,line
136,0.546641,0.566413,0.495953,0.547029,0.611432,0.064403,0.547029,0.050688,0.005057,0.004798,0.009855,ring:0.0285;screen:0.7806;wedge:0.0407;dispersed:0.1502,line:0.9133;column:0.0226;pincer:0.0256;cloud:0.0384,screen,line
137,0.535780,0.549005,0.477909,0.534746,0.601278,0.066532,0.534746,0.057871,0.004485,0.005236,0.009721,ring:0.0203;screen:0.7576;wedge:0.0506;dispersed:0.1715,line:0.8719;column:0.0234;pincer:0.0201;cloud:0.0846,screen,line
138,0.543769,0.554831,0.479790,0.543540,0.609100,0.065560,0.543540,0.063979,0.004786,0.005028,0.009813,ring:0.0189;screen:0.7682;wedge:0.0491;dispersed:0.1638,line:0.9027;column:0.0300;pincer:0.0283;cloud:0.0389,screen,line
139,0.547302,0.566661,0.490050,0.547598,0.609999,0.062402,0.547598,0.057251,0.005049,0.004839,0.009889,ring:0.0223;screen:0.7945;wedge:0.0751;dispersed:0.1080,line:0.9154;column:0.0293;pincer:0.0252;cloud:0.0301,screen,line
140,0.544049,0.560727,0.475207,0.544191,0.618416,0.074225,0.544191,0.068842,0.004983,0.004911,0.009894,ring:0.0188;screen:0.8191;wedge:0.0435;dispersed:0.1186,line:0.9217;column:0.0258;pincer:0.0252;cloud:0.0273,screen,line
141,0.534040,0.543708,0.464628,0.534017,0.604778,0.070760,0.534017,0.069412,0.004944,0.004966,0.009910,ring:0.0189;screen:0.8611;wedge:0.0609;dispersed:0.0591,line:0.9087;column:0.0312;pincer:0.0217;cloud:0.0384,screen,line
142,0.544111,0.574741,0.486770,0.544498,0.614317,0.069819,0.544498,0.057341,0.005066,0.004822,0.009888,ring:0.0246;screen:0.8023;wedge:0.0392;dispersed:0.1339,line:0.9325;column:0.0244;pincer:0.0286;cloud:0.0145,screen,line
143,0.532042,0.538657,0.476810,0.531592,0.599946,0.068353,0.531592,0.055232,0.003589,0.004670,0.008259,ring:0.0239;screen:0.4973;wedge:0.0901;dispersed:0.3888,line:0.7269;column:0.0309;pincer:0.0291;cloud:0.2131,screen,line
144,0.536876,0.554582,0.479391,0.537030,0.598013,0.060983,0.537030,0.057485,0.004814,0.004884,0.009698,ring:0.0222;screen:0.7149;wedge:0.0411;dispersed:0.2218,line:0.9139;column:0.0313;pincer:0.0256;cloud:0.0293,screen,line
145,0.498251,0.497360,0.433745,0.498414,0.569138,0.070724,0.498414,0.064505,0.004708,0.004599,0.009307,ring:0.0196;screen:0.8896;wedge:0.0406;dispersed:0.0502,line:0.2827;column:0.0192;pincer:0.0186;cloud:0.6795,screen,cloud
146,0.553098,0.561332,0.478097,0.553233,0.623368,0.070135,0.553233,0.075000,0.005014,0.004898,0.009912,ring:0.0182;screen:0.8773;wedge:0.0499;dispersed:0.0546,line:0.9153;column:0.0277;pincer:0.0255;cloud:0.0315,screen,line
147,0.535563,0.560150,0.466504,0.535419,0.597817,0.062398,0.535419,0.069059,0.004885,0.005028,0.009912,ring:0.0191;screen:0.8663;wedge:0.0422;dispersed:0.0725,line:0.9351;column:0.0240;pincer:0.0246;cloud:0.0163,screen,line
148,0.527383,0.547232,0.471244,0.527212,0.590178,0.062966,0.527212,0.056140,0.004876,0.005036,0.009911,ring:0.0237;screen:0.8666;wedge:0.0428;dispersed:0.0669,line:0.9268;column:0.0202;pincer:0.0268;cloud:0.0262,screen,line
149,0.524825,0.561252,0.493529,0.525407,0.588026,0.062619,0.525407,0.031297,0.004629,0.004735,0.009364,ring:0.0492;screen:0.5872;wedge:0.0623;dispersed:0.3012,line:0.9284;column:0.0232;pincer:0.0247;cloud:0.0237,screen,line
150,0.538082,0.545251,0.470446,0.538545,0.610723,0.072178,0.538545,0.067636,0.005109,0.004782,0.009891,ring:0.0199;screen:0.8398;wedge:0.0486;dispersed:0.0917,line:0.8563;column:0.0197;pincer:0.0246;cloud:0.0995,screen,line
151,0.511807,0.542150,0.456130,0.511974,0.579063,0.067089,0.511974,0.055677,0.004637,0.004842,0.009479,ring:0.0209;screen:0.6187;wedge:0.1098;dispersed:0.2506,line:0.9241;column:0.0257;pincer:0.0315;cloud:0.0187,screen,line
152,0.534882,0.553999,0.465580,0.534693,0.603814,0.069121,0.534693,0.069301,0.004870,0.005041,0.009911,ring:0.0185;screen:0.8601;wedge:0.0526;dispersed:0.0688,line:0.9275;column:0.0242;pincer:0.0286;cloud:0.0197,screen,line
153,0.519041,0.539620,0.467802,0.518882,0.590234,0.071352,0.518882,0.051239,0.004877,0.005025,0.009903,ring:0.0250;screen:0.8271;wedge:0.0597;dispersed:0.0882,line:0.9184;column:0.0250;pincer:0.0228;cloud:0.0337,screen,line
154,0.494079,0.506409,0.447533,0.493102,0.556723,0.063621,0.493102,0.046546,0.004584,0.005280,0.009864,ring:0.0288;screen:0.7928;wedge:0.0759;dispersed:0.1026,line:0.8575;column:0.0245;pincer:0.0260;cloud:0.0921,screen,line
155,0.545028,0.567659,0.496641,0.544321,0.616720,0.072399,0.544321,0.048387,0.004204,0.004988,0.009192,ring:0.0287;screen:0.6096;wedge:0.0651;dispersed:0.2966,line:0.8902;column:0.0230;pincer:0.0210;cloud:0.0658,screen,line
156,0.515528,0.524506,0.460237,0.515293,0.569524,0.054231,0.515293,0.055291,0.004701,0.004409,0.009110,ring:0.0248;screen:0.8002;wedge:0.0377;dispersed:0.1372,line:0.3402;column:0.0171;pincer:0.0204;cloud:0.6224,screen,cloud
157,0.550427,0.581888,0.499994,0.550873,0.622454,0.071582,0.550873,0.050433,0.004538,0.004788,0.009326,ring:0.0265;screen:0.5988;wedge:0.0541;dispersed:0.3206,line:0.9247;column:0.0324;pincer:0.0264;cloud:0.0166,screen,line
158,0.498813,0.513862,0.443788,0.498379,0.561082,0.062703,0.498379,0.055025,0.004769,0.005143,0.009912,ring:0.0257;screen:0.8799;wedge:0.0496;dispersed:0.0448,line:0.9198;column:0.0222;pincer:0.0237;cloud:0.0344,screen,line
159,0.512518,0.527449,0.462688,0.512097,0.578239,0.066141,0.512097,0.049830,0.004797,0.005096,0.009893,ring:0.0250;screen:0.8325;wedge:0.0784;dispersed:0.0641,line:0.8507;column:0.0169;pincer:0.0221;cloud:0.1103,screen,line
160,0.540817,0.567814,0.483935,0.542601,0.603473,0.060872,0.542601,0.056882,0.005599,0.004286,0.009885,ring:0.0268;screen:0.7719;wedge:0.0470;dispersed:0.1544,line:0.9272;column:0.0274;pincer:0.0268;cloud:0.0185,screen,line
161,0.503083,0.521748,0.454074,0.502903,0.567033,0.064130,0.502903,0.049009,0.004876,0.005034,0.009910,ring:0.0276;screen:0.8539;wedge:0.0534;dispersed:0.0652,line:0.9154;column:0.0212;pincer:0.0231;cloud:0.0403,screen,line
162,0.516490,0.525641,0.464645,0.517315,0.589576,0.072262,0.517315,0.051845,0.005097,0.004649,0.009746,ring:0.0272;screen:0.7700;wedge:0.0418;dispersed:0.1610,line:0.7976;column:0.0206;pincer:0.0252;cloud:0.1566,screen,line
163,0.527510,0.550993,0.475643,0.525404,0.597503,0.072099,0.525404,0.051867,0.002496,0.005155,0.007650,ring:0.0257;screen:0.4021;wedge:0.0407;dispersed:0.5315,line:0.9115;column:0.0219;pincer:0.0210;cloud:0.0456,dispersed,line
164,0.547423,0.564395,0.508148,0.549607,0.615973,0.066366,0.549607,0.039276,0.004713,0.003819,0.008532,ring:0.0389;screen:0.6270;wedge:0.0544;dispersed:0.2797,line:0.6475;column:0.0214;pincer:0.0187;cloud:0.3124,screen,line
165,0.516080,0.525256,0.457975,0.515614,0.580187,0.064573,0.515614,0.058106,0.004765,0.005137,0.009902,ring:0.0245;screen:0.8469;wedge:0.0404;dispersed:0.0882,line:0.8883;column:0.0266;pincer:0.0221;cloud:0.0629,screen,line
166,0.532392,0.548656,0.481559,0.533695,0.605784,0.072089,0.533695,0.050832,0.005335,0.004492,0.009827,ring:0.0294;screen:0.7871;wedge:0.0543;dispersed:0.1292,line:0.8309;column:0.0190;pincer:0.0203;cloud:0.1298,screen,line
167,0.553328,0.559931,0.474696,0.553581,0.615261,0.061680,0.553581,0.078631,0.005072,0.004839,0.009912,ring:0.0179;screen:0.8819;wedge:0.0556;dispersed:0.0445,line:0.9112;column:0.0241;pincer:0.0234;cloud:0.0413,screen,line
168,0.542400,0.552595,0.475890,0.542361,0.605885,0.063524,0.542361,0.066510,0.004938,0.004968,0.009907,ring:0.0202;screen:0.8508;wedge:0.0621;dispersed:0.0669,line:0.8860;column:0.0187;pincer:0.0263;cloud:0.0690,screen,line
169,0.510680,0.528117,0.463307,0.511182,0.575337,0.064155,0.511182,0.047373,0.005072,0.004761,0.009833,ring:0.0310;screen:0.7739;wedge:0.0493;dispersed:0.1457,line:0.8449;column:0.0202;pincer:0.0194;cloud:0.1154,screen,line
170,0.543658,0.578595,0.485973,0.543553,0.614452,0.070899,0.543553,0.057686,0.004838,0.004983,0.009821,ring:0.0221;screen:0.7671;wedge:0.0494;dispersed:0.1614,line:0.9366;column:0.0237;pincer:0.0243;cloud:0.0154,screen,line
171,0.527745,0.551090,0.457782,0.527380,0.590985,0.063605,0.527380,0.069964,0.004791,0.005122,0.009913,ring:0.0177;screen:0.8744;wedge:0.0596;dispersed:0.0483,line:0.9353;column:0.0258;pincer:0.0224;cloud:0.0165,screen,line
172,0.519951,0.542827,0.462753,0.519822,0.586985,0.067163,0.519822,0.057198,0.004828,0.004991,0.009819,ring:0.0222;screen:0.7632;wedge:0.0540;dispersed:0.1606,line:0.9202;column:0.0248;pincer:0.0215;cloud:0.0335,screen,line
173,0.554014,0.574077,0.481702,0.553554,0.629290,0.075735,0.553554,0.072313,0.004755,0.005158,0.009913,ring:0.0183;screen:0.8793;wedge:0.0564;dispersed:0.0460,line:0.9315;column:0.0164;pincer:0.0256;cloud:0.0265,screen,line
174,0.532672,0.540332,0.470286,0.532278,0.596958,0.064680,0.532278,0.062386,0.004792,0.005115,0.009907,ring:0.0201;screen:0.8546;wedge:0.0495;dispersed:0.0757,line:0.8942;column:0.0242;pincer:0.0257;cloud:0.0559,screen,line
175,0.508620,0.510246,0.441676,0.510392,0.576640,0.066248,0.510392,0.066944,0.005122,0.003758,0.008880,ring:0.0223;screen:0.8702;wedge:0.0369;dispersed:0.0705,line:0.3255;column:0.0180;pincer:0.0208;cloud:0.6357,screen,cloud
176,0.528738,0.545439,0.470908,0.528308,0.589318,0.061011,0.528308,0.057829,0.004586,0.005047,0.009633,ring:0.0205;screen:0.7139;wedge:0.0421;dispersed:0.2236,line:0.9121;column:0.0283;pincer:0.0241;cloud:0.0354,screen,line
177,0.538281,0.571363,0.497504,0.537824,0.608225,0.070400,0.537824,0.040777,0.004176,0.004988,0.009164,ring:0.0325;screen:0.6016;wedge:0.0373;dispersed:0.3287,line:0.9307;column:0.0220;pincer:0.0268;cloud:0.0206,screen,line
178,0.527535,0.530943,0.448729,0.526943,0.590936,0.063993,0.526943,0.078806,0.004693,0.005221,0.009913,ring:0.0163;screen:0.8999;wedge:0.0518;dispersed:0.0320,line:0.9154;column:0.0183;pincer:0.0316;cloud:0.0347,screen,line
179,0.515372,0.528061,0.463381,0.515448,0.584261,0.068812,0.515448,0.051991,0.004287,0.004813,0.009100,ring:0.0256;screen:0.5843;wedge:0.0512;dispersed:0.3388,line:0.8484;column:0.0269;pincer:0.0239;cloud:0.1008,screen,line
180,0.502819,0.512165,0.446450,0.504330,0.569159,0.064829,0.504330,0.056369,0.004836,0.003778,0.008614,ring:0.0232;screen:0.8231;wedge:0.0568;dispersed:0.0969,line:0.6063;column:0.0190;pincer:0.0185;cloud:0.3561,screen,line
181,0.527594,0.528703,0.455433,0.528194,0.595772,0.067577,0.528194,0.072161,0.005097,0.004672,0.009770,ring:0.0188;screen:0.8491;wedge:0.0587;dispersed:0.0734,line:0.7844;column:0.0246;pincer:0.0223;cloud:0.1687,screen,line
182,0.533833,0.543647,0.479045,0.532474,0.597100,0.064626,0.532474,0.054788,0.004364,0.005235,0.009599,ring:0.0221;screen:0.7129;wedge:0.0697;dispersed:0.1953,line:0.8525;column:0.0280;pincer:0.0265;cloud:0.0930,screen,line
183,0.518215,0.536375,0.463125,0.517736,0.588378,0.070642,0.517736,0.055090,0.004742,0.005169,0.009912,ring:0.0245;screen:0.8748;wedge:0.0408;dispersed:0.0598,line:0.9242;column:0.0294;pincer:0.0278;cloud:0.0186,screen,line
184,0.513375,0.537535,0.457946,0.512301,0.575305,0.063003,0.512301,0.055430,0.003547,0.005072,0.008619,ring:0.0206;screen:0.5271;wedge:0.0600;dispersed:0.3923,line:0.9187;column:0.0287;pincer:0.0221;cloud:0.0305,screen,line
185,0.548496,0.568643,0.503166,0.549981,0.610646,0.060665,0.549981,0.045330,0.005507,0.004394,0.009901,ring:0.0348;screen:0.8045;wedge:0.0289;dispersed:0.1318,line:0.9223;column:0.0245;pincer:0.0283;cloud:0.0249,screen,line
186,0.529858,0.562602,0.483228,0.529335,0.595260,0.065925,0.529335,0.046630,0.003999,0.004960,0.008959,ring:0.0286;screen:0.5585;wedge:0.0637;dispersed:0.3492,line:0.9237;column:0.0323;pincer:0.0270;cloud:0.0170,screen,line
187,0.481577,0.495140,0.433388,0.481378,0.547368,0.065990,0.481378,0.048189,0.004562,0.004507,0.009069,ring:0.0252;screen:0.6901;wedge:0.0534;dispersed:0.2313,line:0.2840;column:0.0195;pincer:0.0194;cloud:0.6771,screen,cloud
188,0.505352,0.526674,0.456759,0.505137,0.564596,0.059459,0.505137,0.048593,0.004841,0.005051,0.009893,ring:0.0258;screen:0.8137;wedge:0.0523;dispersed:0.1082,line:0.9170;column:0.0219;pincer:0.0235;cloud:0.0376,screen,line
189,0.508625,0.524096,0.459848,0.508454,0.566548,0.058094,0.508454,0.048777,0.004856,0.005025,0.009881,ring:0.0264;screen:0.8002;wedge:0.0565;dispersed:0.1170,line:0.9014;column:0.0289;pincer:0.0246;cloud:0.0452,screen,line
190,0.505555,0.514441,0.434455,0.505261,0.572297,0.067036,0.505261,0.071099,0.004830,0.005080,0.009910,ring:0.0187;screen:0.8699;wedge:0.0615;dispersed:0.0499,line:0.9136;column:0.0297;pincer:0.0298;cloud:0.0269,screen,line
191,0.534154,0.553354,0.480890,0.534753,0.598227,0.063474,0.534753,0.053264,0.005196,0.004710,0.009906,ring:0.0305;screen:0.8310;wedge:0.0495;dispersed:0.0890,line:0.9130;column:0.0215;pincer:0.0248;cloud:0.0408,screen,line
192,0.534534,0.563187,0.474916,0.535417,0.604246,0.068830,0.535417,0.059618,0.005312,0.004596,0.009908,ring:0.0242;screen:0.8271;wedge:0.0573;dispersed:0.0915,line:0.9300;column:0.0310;pincer:0.0225;cloud:0.0165,screen,line
193,0.548894,0.556771,0.486173,0.549170,0.613718,0.064547,0.549170,0.062720,0.005076,0.004834,0.009911,ring:0.0222;screen:0.8730;wedge:0.0583;dispersed:0.0465,line:0.9085;column:0.0287;pincer:0.0276;cloud:0.0352,screen,line
194,0.512667,0.523514,0.461268,0.513191,0.580452,0.067261,0.513191,0.051399,0.004865,0.004674,0.009540,ring:0.0246;screen:0.7477;wedge:0.0547;dispersed:0.1730,line:0.7466;column:0.0189;pincer:0.0243;cloud:0.2103,screen,line
195,0.530212,0.542409,0.467478,0.529827,0.598451,0.068624,0.529827,0.062735,0.004786,0.005124,0.009910,ring:0.0220;screen:0.8680;wedge:0.0449;dispersed:0.0651,line:0.9029;column:0.0198;pincer:0.0224;cloud:0.0549,screen,line
196,0.523810,0.533409,0.463465,0.524056,0.593956,0.069900,0.524056,0.060345,0.005050,0.004858,0.009907,ring:0.0212;screen:0.8413;wedge:0.0596;dispersed:0.0779,line:0.8985;column:0.0296;pincer:0.0247;cloud:0.0473,screen,line
197,0.527789,0.544866,0.473842,0.528261,0.588396,0.060135,0.528261,0.053947,0.005138,0.004770,0.009908,ring:0.0254;screen:0.8404;wedge:0.0465;dispersed:0.0877,line:0.9175;column:0.0274;pincer:0.0304;cloud:0.0247,screen,line
198,0.542219,0.567755,0.485426,0.542264,0.612837,0.070573,0.542264,0.056792,0.004972,0.004938,0.009910,ring:0.0250;screen:0.8491;wedge:0.0589;dispersed:0.0670,line:0.9292;column:0.0276;pincer:0.0251;cloud:0.0182,screen,line
199,0.531551,0.535265,0.467891,0.532027,0.590945,0.058919,0.532027,0.063659,0.005151,0.004754,0.009904,ring:0.0224;screen:0.8590;wedge:0.0591;dispersed:0.0596,line:0.8664;column:0.0246;pincer:0.0279;cloud:0.0811,screen,line
200,0.514245,0.526929,0.461000,0.514319,0.587243,0.072924,0.514319,0.053245,0.004975,0.004931,0.009906,ring:0.0278;screen:0.8484;wedge:0.0504;dispersed:0.0734,line:0.8823;column:0.0193;pincer:0.0252;cloud:0.0732,screen,line
201,0.522420,0.536112,0.463787,0.522365,0.593224,0.070860,0.522365,0.058632,0.004935,0.004976,0.009911,ring:0.0252;screen:0.8722;wedge:0.0488;dispersed:0.0537,line:0.9079;column:0.0188;pincer:0.0246;cloud:0.0487,screen,line
202,0.513462,0.544465,0.472047,0.510806,0.580095,0.069289,0.510806,0.041415,0.002582,0.005162,0.007743,ring:0.0330;screen:0.4012;wedge:0.0552;dispersed:0.5106,line:0.9237;column:0.0268;pincer:0.0271;cloud:0.0225,dispersed,line
203,0.533076,0.555316,0.474214,0.532785,0.596632,0.063847,0.532785,0.058862,0.004799,0.005067,0.009866,ring:0.0205;screen:0.7919;wedge:0.0595;dispersed:0.1281,line:0.9233;column:0.0241;pincer:0.0266;cloud:0.0259,screen,line
204,0.535956,0.574741,0.490386,0.535656,0.602631,0.066974,0.535656,0.045569,0.004421,0.004956,0.009377,ring:0.0274;screen:0.6257;wedge:0.0705;dispersed:0.2764,line:0.9274;column:0.0286;pincer:0.0314;cloud:0.0126,screen,line
205,0.524053,0.534798,0.459773,0.523703,0.595627,0.071924,0.523703,0.064279,0.004792,0.004815,0.009606,ring:0.0204;screen:0.8126;wedge:0.0654;dispersed:0.1016,line:0.7141;column:0.0168;pincer:0.0201;cloud:0.2490,screen,line
206,0.538320,0.554678,0.483640,0.537870,0.612024,0.074153,0.537870,0.054680,0.004763,0.005126,0.009889,ring:0.0218;screen:0.8079;wedge:0.0769;dispersed:0.0934,line:0.9039;column:0.0223;pincer:0.0263;cloud:0.0475,screen,line
207,0.528539,0.543629,0.474500,0.529940,0.591658,0.061718,0.529940,0.054040,0.005503,0.004400,0.009903,ring:0.0291;screen:0.8188;wedge:0.0459;dispersed:0.1062,line:0.8955;column:0.0224;pincer:0.0239;cloud:0.0581,screen,line
208,0.531948,0.541743,0.470058,0.531420,0.602866,0.071446,0.531420,0.061890,0.004773,0.005126,0.009899,ring:0.0197;screen:0.8408;wedge:0.0602;dispersed:0.0793,line:0.8542;column:0.0204;pincer:0.0203;cloud:0.1051,screen,line
209,0.540878,0.548969,0.483256,0.542325,0.610773,0.068448,0.542325,0.057622,0.005530,0.004374,0.009903,ring:0.0258;screen:0.8446;wedge:0.0505;dispersed:0.0791,line:0.8748;column:0.0249;pincer:0.0247;cloud:0.0756,screen,line
210,0.541651,0.558727,0.475553,0.541648,0.611800,0.070151,0.541648,0.066098,0.004920,0.004960,0.009880,ring:0.0188;screen:0.8036;wedge:0.0536;dispersed:0.1239,line:0.9181;column:0.0305;pincer:0.0258;cloud:0.0256,screen,line
211,0.528880,0.537288,0.467698,0.528608,0.593866,0.065258,0.528608,0.061182,0.004879,0.004775,0.009654,ring:0.0196;screen:0.7843;wedge:0.0916;dispersed:0.1045,line:0.7232;column:0.0232;pincer:0.0194;cloud:0.2342,screen,line
212,0.518270,0.534870,0.465559,0.518529,0.584397,0.065868,0.518529,0.052711,0.004998,0.004866,0.009864,ring:0.0272;screen:0.7821;wedge:0.0445;dispersed:0.1462,line:0.9060;column:0.0273;pincer:0.0240;cloud:0.0427,screen,line
213,0.508564,0.521982,0.461199,0.508229,0.573312,0.065083,0.508229,0.047365,0.004709,0.005025,0.009734,ring:0.0256;screen:0.7270;wedge:0.0628;dispersed:0.1846,line:0.8854;column:0.0313;pincer:0.0272;cloud:0.0561,screen,line
214,0.525342,0.542695,0.469496,0.524704,0.594571,0.069866,0.524704,0.055846,0.004681,0.005229,0.009910,ring:0.0234;screen:0.8597;wedge:0.0592;dispersed:0.0578,line:0.9171;column:0.0229;pincer:0.0213;cloud:0.0386,screen,line
215,0.512648,0.528906,0.452256,0.512569,0.579415,0.066846,0.512569,0.060392,0.004906,0.004999,0.009905,ring:0.0206;screen:0.8385;wedge:0.0482;dispersed:0.0926,line:0.9184;column:0.0224;pincer:0.0316;cloud:0.0275,screen,line
216,0.545943,0.571953,0.493698,0.546437,0.624891,0.078454,0.546437,0.052245,0.005146,0.004757,0.009903,ring:0.0276;screen:0.8193;wedge:0.0560;dispersed:0.0971,line:0.9271;column:0.0249;pincer:0.0239;cloud:0.0241,screen,line
217,0.532683,0.535514,0.453174,0.532497,0.599355,0.066858,0.532497,0.079509,0.004874,0.005037,0.009911,ring:0.0159;screen:0.8798;wedge:0.0576;dispersed:0.0467,line:0.8911;column:0.0236;pincer:0.0210;cloud:0.0642,screen,line
218,0.528874,0.543808,0.468485,0.528763,0.591265,0.062503,0.528763,0.060388,0.004905,0.005007,0.009911,ring:0.0220;screen:0.8674;wedge:0.0509;dispersed:0.0598,line:0.9179;column:0.0254;pincer:0.0214;cloud:0.0354,screen,line
219,0.529121,0.546963,0.467668,0.529235,0.593936,0.064701,0.529235,0.061453,0.004984,0.004921,0.009906,ring:0.0209;screen:0.8346;wedge:0.0525;dispersed:0.0921,line:0.9207;column:0.0290;pincer:0.0251;cloud:0.0252,screen,line
220,0.550449,0.546360,0.467869,0.550373,0.610543,0.060170,0.550373,0.082581,0.004920,0.004991,0.009911,ring:0.0162;screen:0.9090;wedge:0.0437;dispersed:0.0311,line:0.8830;column:0.0220;pincer:0.0196;cloud:0.0754,screen,line
221,0.533368,0.552675,0.484035,0.533724,0.599752,0.066028,0.533724,0.049333,0.005100,0.004801,0.009901,ring:0.0303;screen:0.8176;wedge:0.0644;dispersed:0.0877,line:0.9068;column:0.0211;pincer:0.0268;cloud:0.0453,screen,line
222,0.533022,0.541329,0.477109,0.534666,0.598055,0.063389,0.534666,0.055913,0.005223,0.003921,0.009144,ring:0.0237;screen:0.8123;wedge:0.0656;dispersed:0.0984,line:0.3013;column:0.0194;pincer:0.0213;cloud:0.6580,screen,cloud
223,0.550118,0.570431,0.489717,0.550020,0.621012,0.070992,0.550020,0.060401,0.004904,0.005000,0.009904,ring:0.0226;screen:0.8404;wedge:0.0428;dispersed:0.0943,line:0.9220;column:0.0190;pincer:0.0235;cloud:0.0356,screen,line
224,0.498584,0.515803,0.453725,0.497929,0.566282,0.068353,0.497929,0.044859,0.004658,0.005195,0.009852,ring:0.0293;screen:0.7771;wedge:0.0687;dispersed:0.1249,line:0.9010;column:0.0350;pincer:0.0248;cloud:0.0392,screen,line
225,0.527075,0.538807,0.476565,0.527863,0.595408,0.067546,0.527863,0.050510,0.005225,0.004663,0.009888,ring:0.0325;screen:0.8018;wedge:0.0541;dispersed:0.1117,line:0.8661;column:0.0313;pincer:0.0220;cloud:0.0807,screen,line
226,0.509539,0.525944,0.448273,0.508981,0.573711,0.064731,0.508981,0.061265,0.004711,0.005199,0.009910,ring:0.0212;screen:0.8651;wedge:0.0504;dispersed:0.0634,line:0.9209;column:0.0280;pincer:0.0313;cloud:0.0198,screen,line
227,0.510450,0.530766,0.462151,0.509670,0.575592,0.065922,0.509670,0.048299,0.004571,0.005201,0.009772,ring:0.0242;screen:0.7519;wedge:0.0668;dispersed:0.1571,line:0.9107;column:0.0255;pincer:0.0260;cloud:0.0378,screen,line
228,0.546205,0.547982,0.487519,0.548528,0.610768,0.062239,0.548528,0.058686,0.005171,0.002975,0.008146,ring:0.0230;screen:0.8233;wedge:0.0586;dispersed:0.0951,line:0.5308;column:0.0311;pincer:0.0190;cloud:0.4192,screen,line
229,0.502708,0.530941,0.454403,0.501966,0.567687,0.065721,0.501966,0.048305,0.004216,0.005092,0.009308,ring:0.0252;screen:0.6403;wedge:0.0393;dispersed:0.2952,line:0.9271;column:0.0268;pincer:0.0259;cloud:0.0203,screen,line
230,0.520034,0.524788,0.458564,0.519896,0.578990,0.059094,0.519896,0.061470,0.004901,0.005009,0.009909,ring:0.0221;screen:0.8709;wedge:0.0520;dispersed:0.0550,line:0.8824;column:0.0244;pincer:0.0256;cloud:0.0676,screen,line
231,0.543456,0.556414,0.495093,0.542021,0.612776,0.070755,0.542021,0.048363,0.003747,0.005105,0.008852,ring:0.0239;screen:0.5893;wedge:0.0455;dispersed:0.3413,line:0.8783;column:0.0290;pincer:0.0247;cloud:0.0680,screen,line
232,0.525288,0.544881,0.471565,0.524974,0.592784,0.067810,0.524974,0.053723,0.004778,0.005054,0.009832,ring:0.0232;screen:0.7581;wedge:0.0823;dispersed:0.1364,line:0.9112;column:0.0272;pincer:0.0318;cloud:0.0298,screen,line
233,0.529006,0.550570,0.491889,0.529109,0.600162,0.071054,0.529109,0.037116,0.004961,0.004890,0.009851,ring:0.0399;screen:0.7676;wedge:0.0569;dispersed:0.1355,line:0.8999;column:0.0210;pincer:0.0279;cloud:0.0511,screen,line
234,0.552118,0.551396,0.471136,0.552237,0.614703,0.062466,0.552237,0.080982,0.005013,0.004899,0.009912,ring:0.0184;screen:0.8923;wedge:0.0567;dispersed:0.0326,line:0.9026;column:0.0430;pincer:0.0259;cloud:0.0285,screen,line
235,0.525855,0.538145,0.477703,0.525260,0.590994,0.065734,0.525260,0.048152,0.004776,0.004951,0.009727,ring:0.0282;screen:0.8118;wedge:0.0623;dispersed:0.0977,line:0.7424;column:0.0200;pincer:0.0196;cloud:0.2180,screen,line
236,0.540419,0.564943,0.497327,0.541039,0.610787,0.069747,0.541039,0.043093,0.005208,0.004693,0.009901,ring:0.0355;screen:0.8115;wedge:0.0740;dispersed:0.0790,line:0.9196;column:0.0252;pincer:0.0287;cloud:0.0265,screen,line
237,0.539235,0.547004,0.472658,0.539148,0.612037,0.072889,0.539148,0.066577,0.004974,0.004059,0.009034,ring:0.0219;screen:0.8345;wedge:0.0681;dispersed:0.0755,line:0.5719;column:0.0191;pincer:0.0182;cloud:0.3908,screen,line
238,0.519855,0.540238,0.472072,0.519459,0.582860,0.063402,0.519459,0.047784,0.003985,0.004974,0.008958,ring:0.0278;screen:0.5668;wedge:0.0334;dispersed:0.3720,line:0.9140;column:0.0320;pincer:0.0235;cloud:0.0305,screen,line
239,0.533683,0.544380,0.459768,0.532836,0.594229,0.061393,0.532836,0.073915,0.004573,0.005342,0.009915,ring:0.0173;screen:0.9098;wedge:0.0362;dispersed:0.0367,line:0.9321;column:0.0226;pincer:0.0233;cloud:0.0219,screen,line
240,0.517073,0.520100,0.450078,0.516913,0.580674,0.063761,0.516913,0.066995,0.004842,0.004898,0.009740,ring:0.0193;screen:0.8778;wedge:0.0649;dispersed:0.0380,line:0.7577;column:0.0198;pincer:0.0168;cloud:0.2057,screen,line
241,0.531773,0.557957,0.472398,0.530158,0.602550,0.072392,0.530158,0.059376,0.004259,0.005644,0.009903,ring:0.0182;screen:0.8528;wedge:0.0634;dispersed:0.0656,line:0.9346;column:0.0265;pincer:0.0218;cloud:0.0171,screen,line
242,0.536222,0.543996,0.467911,0.536030,0.606071,0.070041,0.536030,0.068310,0.004870,0.005039,0.009908,ring:0.0191;screen:0.8604;wedge:0.0416;dispersed:0.0789,line:0.9050;column:0.0253;pincer:0.0245;cloud:0.0452,screen,line
243,0.539523,0.556245,0.481737,0.539559,0.603669,0.064110,0.539559,0.057786,0.004901,0.004936,0.009837,ring:0.0202;screen:0.7557;wedge:0.0824;dispersed:0.1416,line:0.9030;column:0.0259;pincer:0.0250;cloud:0.0462,screen,line
244,0.526296,0.530631,0.455435,0.526733,0.597035,0.070302,0.526733,0.070861,0.005140,0.004770,0.009910,ring:0.0201;screen:0.8760;wedge:0.0528;dispersed:0.0511,line:0.8957;column:0.0267;pincer:0.0243;cloud:0.0533,screen,line
245,0.513661,0.529987,0.457716,0.513471,0.579690,0.066219,0.513471,0.055945,0.004868,0.005036,0.009904,ring:0.0248;screen:0.8358;wedge:0.0545;dispersed:0.0850,line:0.8954;column:0.0207;pincer:0.0208;cloud:0.0631,screen,line
246,0.505837,0.517032,0.453875,0.504938,0.571196,0.066258,0.504938,0.051962,0.004620,0.005208,0.009828,ring:0.0253;screen:0.7707;wedge:0.0736;dispersed:0.1304,line:0.8530;column:0.0311;pincer:0.0217;cloud:0.0942,screen,line
247,0.526505,0.544646,0.480485,0.523514,0.586796,0.063282,0.524215,0.046020,0.003216,0.003810,0.007026,ring:0.0306;screen:0.3673;wedge:0.0478;dispersed:0.5543,line:0.5855;column:0.0180;pincer:0.0177;cloud:0.3788,dispersed,line
248,0.536089,0.563996,0.486305,0.535399,0.601571,0.066173,0.535399,0.049783,0.003957,0.005030,0.008987,ring:0.0252;screen:0.5635;wedge:0.0654;dispersed:0.3458,line:0.9210;column:0.0214;pincer:0.0283;cloud:0.0293,screen,line
249,0.526576,0.546580,0.455620,0.526801,0.592981,0.066181,0.526801,0.070956,0.005053,0.004859,0.009912,ring:0.0192;screen:0.8674;wedge:0.0512;dispersed:0.0623,line:0.9293;column:0.0181;pincer:0.0286;cloud:0.0240,screen,line
250,0.540521,0.566795,0.482522,0.540137,0.610479,0.070342,0.540137,0.057998,0.004764,0.005104,0.009867,ring:0.0211;screen:0.7921;wedge:0.0623;dispersed:0.1246,line:0.9275;column:0.0230;pincer:0.0287;cloud:0.0208,screen,line
251,0.539458,0.548034,0.483224,0.540964,0.604226,0.063262,0.540964,0.056234,0.004882,0.002524,0.007406,ring:0.0241;screen:0.7394;wedge:0.0470;dispersed:0.1895,line:0.4959;column:0.0198;pincer:0.0211;cloud:0.4631,screen,line
252,0.529454,0.534468,0.468800,0.529987,0.590837,0.060850,0.529987,0.060654,0.005029,0.004667,0.009696,ring:0.0229;screen:0.8182;wedge:0.0886;dispersed:0.0704,line:0.7683;column:0.0287;pincer:0.0211;cloud:0.1819,screen,line
253,0.515755,0.543940,0.468689,0.515083,0.581776,0.066693,0.515083,0.047066,0.004617,0.005203,0.009819,ring:0.0264;screen:0.7729;wedge:0.0492;dispersed:0.1515,line:0.9214;column:0.0390;pincer:0.0233;cloud:0.0163,screen,line
254,0.547207,0.560068,0.489038,0.546854,0.616903,0.070049,0.546854,0.058169,0.004822,0.005062,0.009885,ring:0.0221;screen:0.8173;wedge:0.0604;dispersed:0.1002,line:0.8591;column:0.0198;pincer:0.0214;cloud:0.0996,screen,line
255,0.515998,0.534650,0.461508,0.516212,0.578564,0.062352,0.516212,0.054489,0.005043,0.004867,0.009910,ring:0.0259;screen:0.8598;wedge:0.0632;dispersed:0.0511,line:0.9201;column:0.0348;pincer:0.0225;cloud:0.0226,screen,line
256,0.525026,0.550690,0.478753,0.525299,0.587701,0.062402,0.525299,0.046273,0.005022,0.004857,0.009878,ring:0.0292;screen:0.7891;wedge:0.0505;dispersed:0.1312,line:0.9239;column:0.0234;pincer:0.0247;cloud:0.0280,screen,line


==> anc/results/tables/visual_regime_samples.csv <==
sample,swarm_size,raster_side,defender_formation,attacker_formation,payoff,label
0,6,32,screen,line,0.533474,contested
1,6,32,dispersed,column,0.589752,defender_holds
2,6,32,dispersed,cloud,0.555520,contested
3,6,32,dispersed,pincer,0.567854,defender_holds
4,6,32,screen,column,0.577296,defender_holds
5,6,32,screen,pincer,0.602871,defender_holds
6,6,32,ring,cloud,0.511243,attacker_leaks
7,6,32,screen,column,0.584565,defender_holds
8,6,32,dispersed,cloud,0.614387,defender_holds
9,6,32,ring,pincer,0.543472,contested
10,6,32,dispersed,cloud,0.551900,contested
11,6,32,dispersed,column,0.573795,defender_holds
12,6,32,dispersed,line,0.505944,attacker_leaks
13,6,32,ring,cloud,0.482538,attacker_leaks
14,6,32,dispersed,column,0.592652,defender_holds
15,6,32,ring,cloud,0.535607,contested
16,6,32,wedge,cloud,0.502219,attacker_leaks
17,6,32,wedge,pincer,0.527385,contested
18,6,32,dispersed,column,0.612711,defender_holds
19,6,32,screen,column,0.560186,contested
20,6,32,ring,cloud,0.470215,attacker_leaks
21,6,32,wedge,line,0.491419,attacker_leaks
22,6,32,ring,line,0.484474,attacker_leaks
23,6,32,screen,column,0.573425,defender_holds
24,6,32,screen,column,0.546726,contested
25,6,32,ring,line,0.477189,attacker_leaks
26,6,32,wedge,column,0.543798,contested
27,6,32,wedge,pincer,0.573344,defender_holds
28,6,32,ring,line,0.476893,attacker_leaks
29,6,32,ring,cloud,0.526351,attacker_leaks
30,6,32,ring,column,0.571485,defender_holds
31,6,32,wedge,pincer,0.597929,defender_holds
32,6,32,wedge,pincer,0.550633,contested
33,6,32,wedge,line,0.506991,attacker_leaks
34,6,32,dispersed,cloud,0.487913,attacker_leaks
35,6,32,ring,column,0.545562,contested
36,6,32,ring,line,0.460696,attacker_leaks
37,6,32,wedge,pincer,0.560356,contested
38,6,32,dispersed,cloud,0.636406,defender_holds
39,6,32,wedge,pincer,0.562643,contested
40,6,32,dispersed,column,0.621691,defender_holds
41,6,32,ring,line,0.465975,attacker_leaks
42,6,32,screen,pincer,0.593082,defender_holds
43,6,32,ring,line,0.475702,attacker_leaks
44,6,32,wedge,column,0.522391,attacker_leaks
45,6,32,dispersed,line,0.504312,attacker_leaks
46,6,32,ring,cloud,0.507856,attacker_leaks
47,6,32,ring,column,0.572773,defender_holds
48,6,32,ring,pincer,0.544095,contested
49,6,32,wedge,line,0.502466,attacker_leaks
50,6,32,screen,cloud,0.508432,attacker_leaks
51,6,32,dispersed,cloud,0.574760,defender_holds
52,6,32,ring,line,0.472882,attacker_leaks
53,6,32,ring,column,0.563375,contested
54,6,32,ring,line,0.481535,attacker_leaks
55,6,32,wedge,cloud,0.590356,defender_holds
56,6,32,dispersed,pincer,0.553791,contested
57,6,32,dispersed,column,0.583253,defender_holds
58,6,32,ring,column,0.563101,contested
59,6,32,wedge,column,0.555082,contested
60,6,32,dispersed,cloud,0.527303,contested
61,6,32,screen,cloud,0.525779,attacker_leaks
62,6,32,dispersed,column,0.566268,defender_holds
63,6,32,wedge,pincer,0.565092,defender_holds
64,6,32,wedge,cloud,0.552114,contested
65,6,32,dispersed,pincer,0.555770,contested
66,6,32,screen,column,0.600243,defender_holds
67,6,32,wedge,line,0.482631,attacker_leaks
68,6,32,dispersed,cloud,0.591670,defender_holds
69,6,32,dispersed,column,0.582054,defender_holds
70,6,32,screen,column,0.604946,defender_holds
71,6,32,dispersed,cloud,0.534343,contested
72,6,32,wedge,pincer,0.572735,defender_holds
73,6,32,screen,pincer,0.586543,defender_holds
74,6,32,dispersed,line,0.513981,attacker_leaks
75,6,32,wedge,cloud,0.567264,defender_holds
76,6,32,wedge,column,0.558524,contested
77,6,32,dispersed,pincer,0.547852,contested
78,6,32,screen,column,0.564665,defender_holds
79,6,32,ring,line,0.477291,attacker_leaks
80,6,32,screen,column,0.556539,contested
81,6,32,ring,pincer,0.564322,contested
82,6,32,screen,cloud,0.540984,contested
83,6,32,ring,cloud,0.520750,attacker_leaks
84,6,32,screen,column,0.577550,defender_holds
85,6,32,wedge,column,0.517268,attacker_leaks
86,6,32,ring,line,0.460614,attacker_leaks
87,6,32,wedge,column,0.524270,attacker_leaks
88,6,32,screen,cloud,0.563085,contested
89,6,32,ring,pincer,0.519928,attacker_leaks
90,6,32,ring,column,0.532718,contested
91,6,32,screen,column,0.590964,defender_holds
92,6,32,ring,line,0.479739,attacker_leaks
93,6,32,screen,cloud,0.634642,defender_holds
94,6,32,dispersed,cloud,0.487112,attacker_leaks
95,6,32,screen,cloud,0.618247,defender_holds
96,6,32,dispersed,pincer,0.578900,defender_holds
97,6,32,ring,line,0.466495,attacker_leaks
98,6,32,wedge,pincer,0.551628,contested
99,6,32,dispersed,line,0.502965,attacker_leaks
100,6,32,ring,pincer,0.538097,contested
101,6,32,wedge,pincer,0.547902,contested
102,6,32,dispersed,cloud,0.572410,defender_holds
103,6,32,ring,column,0.534372,contested
104,6,32,ring,column,0.551093,contested
105,6,32,screen,column,0.599662,defender_holds
106,6,32,ring,pincer,0.532196,contested
107,6,32,dispersed,cloud,0.540802,contested
108,6,32,screen,line,0.520269,attacker_leaks
109,6,32,wedge,pincer,0.577739,defender_holds
110,6,32,dispersed,cloud,0.528812,contested
111,6,32,dispersed,line,0.492807,attacker_leaks
112,6,32,dispersed,pincer,0.568408,defender_holds
113,6,32,wedge,column,0.545116,contested
114,6,32,screen,pincer,0.596389,defender_holds
115,6,32,screen,cloud,0.568691,defender_holds
116,6,32,screen,cloud,0.545689,contested
117,6,32,screen,pincer,0.624156,defender_holds
118,6,32,wedge,pincer,0.574317,defender_holds
119,6,32,wedge,cloud,0.545176,contested
120,6,32,dispersed,line,0.489301,attacker_leaks
121,6,32,screen,cloud,0.552250,contested
122,6,32,wedge,pincer,0.568994,defender_holds
123,6,32,screen,pincer,0.576987,defender_holds
124,6,32,ring,column,0.576184,defender_holds
125,6,32,dispersed,pincer,0.561820,contested
126,6,32,ring,cloud,0.499650,attacker_leaks
127,6,32,ring,cloud,0.542223,contested
128,6,32,wedge,line,0.495800,attacker_leaks
129,6,32,dispersed,column,0.562913,contested
130,6,32,ring,pincer,0.527465,contested
131,6,32,wedge,cloud,0.509463,attacker_leaks
132,6,32,screen,column,0.584436,defender_holds
133,6,32,screen,column,0.556368,contested
134,6,32,wedge,cloud,0.542783,contested
135,6,32,wedge,line,0.507382,attacker_leaks
136,6,32,screen,column,0.581307,defender_holds
137,6,32,screen,column,0.621030,defender_holds
138,6,32,ring,line,0.466831,attacker_leaks
139,6,32,wedge,cloud,0.493825,attacker_leaks
140,6,32,screen,column,0.597054,defender_holds
141,6,32,ring,column,0.565878,defender_holds
142,6,32,dispersed,column,0.609195,defender_holds
143,6,32,screen,pincer,0.608681,defender_holds
144,6,32,wedge,cloud,0.600877,defender_holds
145,6,32,ring,column,0.532750,contested
146,6,32,ring,column,0.555741,contested
147,6,32,ring,line,0.478796,attacker_leaks
148,6,32,dispersed,line,0.486917,attacker_leaks
149,6,32,screen,line,0.529340,contested
150,6,32,dispersed,pincer,0.574649,defender_holds
151,6,32,screen,line,0.525665,attacker_leaks
152,6,32,wedge,cloud,0.577051,defender_holds
153,6,32,ring,line,0.469560,attacker_leaks
154,6,32,ring,column,0.558458,contested
155,6,32,ring,cloud,0.518748,attacker_leaks
156,6,32,ring,column,0.555853,contested
157,6,32,wedge,pincer,0.554110,contested
158,6,32,ring,cloud,0.517090,attacker_leaks
159,6,32,screen,column,0.580062,defender_holds
160,6,32,screen,pincer,0.584301,defender_holds
161,6,32,ring,pincer,0.501492,attacker_leaks
162,6,32,screen,cloud,0.577796,defender_holds
163,6,32,dispersed,cloud,0.546002,contested
164,6,32,ring,cloud,0.494009,attacker_leaks
165,6,32,ring,pincer,0.574062,defender_holds
166,6,32,screen,pincer,0.599057,defender_holds
167,6,32,wedge,cloud,0.577787,defender_holds
168,6,32,ring,column,0.544753,contested
169,6,32,wedge,column,0.521457,attacker_leaks
170,6,32,wedge,line,0.504036,attacker_leaks
171,6,32,wedge,cloud,0.543150,contested
172,6,32,dispersed,column,0.591886,defender_holds
173,6,32,wedge,pincer,0.560579,contested
174,6,32,wedge,line,0.518147,attacker_leaks
175,6,32,screen,cloud,0.597067,defender_holds
176,6,32,dispersed,line,0.524572,attacker_leaks
177,6,32,screen,column,0.568898,defender_holds
178,6,32,wedge,column,0.561152,contested
179,6,32,wedge,line,0.494931,attacker_leaks
180,6,32,ring,pincer,0.524983,attacker_leaks
181,6,32,wedge,column,0.517201,attacker_leaks
182,6,32,wedge,column,0.557679,contested
183,6,32,ring,line,0.489421,attacker_leaks
184,6,32,ring,cloud,0.529027,contested
185,6,32,wedge,cloud,0.565867,defender_holds
186,6,32,ring,pincer,0.528273,contested
187,6,32,ring,pincer,0.539978,contested
188,6,32,dispersed,column,0.570103,defender_holds
189,6,32,dispersed,cloud,0.647207,defender_holds
190,6,32,wedge,pincer,0.564903,defender_holds
191,6,32,screen,pincer,0.594949,defender_holds
192,6,32,dispersed,pincer,0.561791,contested
193,6,32,ring,line,0.454505,attacker_leaks
194,6,32,screen,cloud,0.602270,defender_holds
195,6,32,screen,cloud,0.600055,defender_holds
196,6,32,dispersed,line,0.522299,attacker_leaks
197,6,32,dispersed,pincer,0.560690,contested
198,6,32,wedge,pincer,0.550385,contested
199,6,32,screen,line,0.537962,contested
200,6,32,wedge,column,0.556118,contested
201,6,32,dispersed,column,0.577606,defender_holds
202,6,32,wedge,line,0.494784,attacker_leaks
203,6,32,ring,line,0.471349,attacker_leaks
204,6,32,dispersed,line,0.493490,attacker_leaks
205,6,32,screen,pincer,0.601153,defender_holds
206,6,32,ring,cloud,0.501347,attacker_leaks
207,6,32,screen,column,0.548509,contested
208,6,32,screen,line,0.520633,attacker_leaks
209,6,32,dispersed,cloud,0.546335,contested
210,6,32,screen,line,0.522499,attacker_leaks
211,6,32,dispersed,column,0.618621,defender_holds
212,6,32,screen,column,0.567203,defender_holds
213,6,32,wedge,line,0.498045,attacker_leaks
214,6,32,wedge,cloud,0.560448,contested
215,6,32,ring,cloud,0.499813,attacker_leaks
216,6,32,screen,column,0.571225,defender_holds
217,6,32,screen,column,0.594041,defender_holds
218,6,32,ring,column,0.525374,attacker_leaks
219,6,32,wedge,cloud,0.553442,contested
220,6,32,wedge,cloud,0.507214,attacker_leaks
221,6,32,wedge,line,0.505730,attacker_leaks
222,6,32,ring,line,0.448157,attacker_leaks
223,6,32,dispersed,line,0.491640,attacker_leaks
224,6,32,dispersed,line,0.544304,contested
225,6,32,screen,column,0.549044,contested
226,6,32,screen,column,0.577424,defender_holds
227,6,32,wedge,line,0.487621,attacker_leaks
228,6,32,dispersed,line,0.503371,attacker_leaks
229,6,32,screen,line,0.532751,contested
230,6,32,dispersed,column,0.627889,defender_holds
231,6,32,wedge,cloud,0.564248,contested
232,6,32,screen,column,0.582318,defender_holds
233,6,32,dispersed,column,0.591958,defender_holds
234,6,32,wedge,pincer,0.556666,contested
235,6,32,dispersed,column,0.607655,defender_holds
236,6,32,wedge,cloud,0.541433,contested
237,6,32,wedge,line,0.485080,attacker_leaks
238,6,32,ring,pincer,0.537907,contested
239,6,32,ring,cloud,0.545767,contested
240,6,32,screen,line,0.525003,attacker_leaks
241,6,32,ring,cloud,0.534506,contested
242,6,32,wedge,cloud,0.563735,contested
243,6,32,ring,column,0.528834,contested
244,6,32,screen,line,0.546349,contested
245,6,32,screen,line,0.528361,contested
246,6,32,dispersed,cloud,0.567458,defender_holds
247,6,32,wedge,line,0.478528,attacker_leaks
248,6,32,screen,pincer,0.574534,defender_holds
249,6,32,ring,line,0.507078,attacker_leaks
250,6,32,wedge,pincer,0.575795,defender_holds
251,6,32,screen,column,0.558086,contested
252,6,32,ring,column,0.525627,attacker_leaks
253,6,32,screen,pincer,0.555635,contested
254,6,32,wedge,line,0.503292,attacker_leaks
255,6,32,ring,column,0.561704,contested
256,6,32,ring,line,0.460914,attacker_leaks
257,6,32,ring,column,0.567567,defender_holds
258,6,32,wedge,column,0.527254,contested
259,6,32,screen,pincer,0.593704,defender_holds
260,6,32,ring,pincer,0.511975,attacker_leaks
261,6,32,wedge,column,0.545023,contested
262,6,32,ring,cloud,0.500208,attacker_leaks
263,6,32,wedge,pincer,0.564106,contested
264,6,32,ring,cloud,0.499393,attacker_leaks
265,6,32,dispersed,line,0.504329,attacker_leaks
266,6,32,wedge,line,0.512752,attacker_leaks
267,6,32,ring,column,0.549905,contested
268,6,32,wedge,cloud,0.542730,contested
269,6,32,wedge,cloud,0.474563,attacker_leaks
270,6,32,ring,line,0.492494,attacker_leaks
271,6,32,screen,line,0.534647,contested
272,6,32,screen,line,0.539145,contested
273,6,32,ring,cloud,0.539582,contested
274,6,32,ring,pincer,0.539751,contested
275,6,32,wedge,pincer,0.568125,defender_holds
276,6,32,dispersed,line,0.488728,attacker_leaks
277,6,32,ring,line,0.485454,attacker_leaks
278,6,32,wedge,column,0.499536,attacker_leaks
279,6,32,wedge,line,0.487320,attacker_leaks
280,6,32,dispersed,pincer,0.611531,defender_holds
281,6,32,ring,cloud,0.555234,contested
282,6,32,wedge,line,0.494843,attacker_leaks
283,6,32,screen,pincer,0.597593,defender_holds
284,6,32,screen,pincer,0.603593,defender_holds
285,6,32,screen,column,0.565019,defender_holds
286,6,32,wedge,column,0.526433,attacker_leaks
287,6,32,wedge,column,0.547576,contested
288,6,32,dispersed,pincer,0.580853,defender_holds
289,6,32,wedge,column,0.508917,attacker_leaks
290,6,32,wedge,column,0.517443,attacker_leaks
291,6,32,dispersed,cloud,0.608622,defender_holds
292,6,32,wedge,line,0.536146,contested
293,6,32,dispersed,pincer,0.577461,defender_holds
294,6,32,wedge,line,0.498998,attacker_leaks
295,6,32,dispersed,cloud,0.586525,defender_holds
296,6,32,dispersed,cloud,0.545361,contested
297,6,32,screen,cloud,0.584121,defender_holds
298,6,32,ring,column,0.553179,contested
299,6,32,screen,pincer,0.592887,defender_holds
300,6,32,screen,pincer,0.602311,defender_holds
301,6,32,wedge,pincer,0.564529,contested
302,6,32,screen,column,0.596386,defender_holds
303,6,32,wedge,line,0.484655,attacker_leaks
304,6,32,wedge,column,0.543313,contested
305,6,32,wedge,column,0.535888,contested
306,6,32,ring,cloud,0.489054,attacker_leaks
307,6,32,screen,line,0.504922,attacker_leaks
308,6,32,screen,pincer,0.606563,defender_holds
309,6,32,wedge,line,0.501977,attacker_leaks
310,6,32,screen,line,0.541353,contested
311,6,32,screen,line,0.531352,contested
312,6,32,dispersed,pincer,0.573689,defender_holds
313,6,32,ring,line,0.468507,attacker_leaks
314,6,32,dispersed,line,0.505195,attacker_leaks
315,6,32,wedge,cloud,0.508489,attacker_leaks
316,6,32,ring,line,0.464055,attacker_leaks
317,6,32,screen,cloud,0.618372,defender_holds
318,6,32,screen,pincer,0.564723,defender_holds
319,6,32,ring,column,0.569787,defender_holds
320,6,32,screen,pincer,0.579236,defender_holds
321,6,32,dispersed,cloud,0.571311,defender_holds
322,6,32,wedge,cloud,0.531731,contested
323,6,32,screen,cloud,0.600000,defender_holds
324,6,32,dispersed,cloud,0.554534,contested
325,6,32,wedge,column,0.550827,contested
326,6,32,screen,column,0.599649,defender_holds
327,6,32,wedge,pincer,0.560108,contested
328,6,32,wedge,cloud,0.474256,attacker_leaks
329,6,32,ring,pincer,0.508869,attacker_leaks
330,6,32,ring,pincer,0.521847,attacker_leaks
331,6,32,wedge,pincer,0.574283,defender_holds
332,6,32,ring,line,0.482702,attacker_leaks
333,6,32,dispersed,line,0.482092,attacker_leaks
334,6,32,ring,pincer,0.535087,contested
335,6,32,screen,cloud,0.612659,defender_holds
336,6,32,wedge,cloud,0.523680,attacker_leaks
337,6,32,dispersed,pincer,0.554330,contested
338,6,32,screen,column,0.571220,defender_holds
339,6,32,screen,column,0.595666,defender_holds
340,6,32,dispersed,column,0.626751,defender_holds
341,6,32,wedge,cloud,0.508069,attacker_leaks
342,6,32,dispersed,cloud,0.541852,contested
343,6,32,dispersed,cloud,0.589085,defender_holds
344,6,32,dispersed,line,0.489403,attacker_leaks
345,6,32,wedge,pincer,0.563613,contested
346,6,32,wedge,pincer,0.574607,defender_holds
347,6,32,ring,pincer,0.526714,attacker_leaks
348,6,32,screen,line,0.541208,contested
349,6,32,dispersed,line,0.484472,attacker_leaks
350,6,32,dispersed,pincer,0.611862,defender_holds
351,6,32,wedge,cloud,0.538562,contested
352,6,32,wedge,cloud,0.554294,contested
353,6,32,screen,cloud,0.545358,contested
354,6,32,ring,pincer,0.529393,contested
355,6,32,screen,pincer,0.615009,defender_holds
356,6,32,wedge,line,0.492589,attacker_leaks
357,6,32,dispersed,cloud,0.553429,contested
358,6,32,screen,pincer,0.605448,defender_holds
359,6,32,dispersed,line,0.483425,attacker_leaks


==> anc/scripts/materialize_experiments.py <==
#!/usr/bin/env python3
"""Regenerate all drone-swarm-game results, tables, and figures."""

from __future__ import annotations

import csv
import hashlib
import json
import math
import os
from pathlib import Path
import sys

import numpy as np
from PIL import Image


ROOT = Path(__file__).resolve().parents[1]
os.environ.setdefault("MPLCONFIGDIR", str(ROOT / ".mplconfig"))
import matplotlib  # noqa: E402

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402

CODE = ROOT / "code"
sys.path.insert(0, str(CODE))

from render_tactical import render  # noqa: E402
from sketch import CAPABILITIES, build_composite_sketch, draw_drones  # noqa: E402
from markov_game import best_policy as markov_best_policy, run_local_audit as run_markov_audit  # noqa: E402
from swarm_game import (  # noqa: E402
    ATK_FORMATIONS,
    CAPABILITY_WEIGHTS,
    DEF_FORMATIONS,
    GameState,
    engagement_payoff,
    formation_positions,
    nearest_centroid_accuracy,
    payoff_matrix,
    raster_features,
    regime_label,
    risk_hotspot,
    solve_zero_sum,
    sigmoid,
    team_confidence,
    tune_screen_security,
)


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as fh:
        for chunk in iter(lambda: fh.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def write_csv(path: Path, rows: list[dict[str, object]], fieldnames: list[str]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", encoding="utf-8", newline="") as fh:
        writer = csv.DictWriter(fh, fieldnames=fieldnames)
        writer.writeheader()
        writer.writerows(rows)


def latex_escape(text: str) -> str:
    return text.replace("_", r"\_")


def save_png_as_pdf(png_path: Path, pdf_path: Path) -> None:
    Image.open(png_path).convert("RGB").save(pdf_path)


def compose_side_by_side(left: Path, right: Path, out_png: Path, out_pdf: Path) -> None:
    left_img = Image.open(left).convert("RGB")
    right_img = Image.open(right).convert("RGB")
    height = min(left_img.height, right_img.height)
    left_img = left_img.resize((int(left_img.width * height / left_img.height), height))
    right_img = right_img.resize((int(right_img.width * height / right_img.height), height))
    gutter = 18
    canvas = Image.new("RGB", (left_img.width + right_img.width + gutter, height), (18, 18, 22))
    canvas.paste(left_img, (0, 0))
    canvas.paste(right_img, (left_img.width + gutter, 0))
    canvas.save(out_png, quality=94)
    save_png_as_pdf(out_png, out_pdf)


def make_payoff_figure(matrix: np.ndarray, out_png: Path, out_pdf: Path) -> None:
    fig, ax = plt.subplots(figsize=(6.4, 4.4))
    im = ax.imshow(matrix, cmap="viridis", vmin=0.0, vmax=1.0)
    ax.set_xticks(range(len(ATK_FORMATIONS)), ATK_FORMATIONS, rotation=25, ha="right")
    ax.set_yticks(range(len(DEF_FORMATIONS)), DEF_FORMATIONS)
    ax.set_xlabel("attacker formation")
    ax.set_ylabel("defender formation")
    ax.set_title("Seed-17 formation payoff matrix")
    for i in range(matrix.shape[0]):
        for j in range(matrix.shape[1]):
            ax.text(j, i, f"{matrix[i, j]:.2f}", ha="center", va="center", color="white", fontsize=9)
    cbar = fig.colorbar(im, ax=ax, fraction=0.046, pad=0.04)
    cbar.set_label("defender payoff")
    fig.tight_layout()
    fig.savefig(out_png, dpi=220)
    fig.savefig(out_pdf)
    plt.close(fig)


def make_multiscale_figure(rows: list[dict[str, object]], out_png: Path, out_pdf: Path) -> None:
    sizes = np.array([int(r["swarm_size"]) for r in rows], dtype=int)
    labels = [f"{n}v{n}" for n in sizes]
    fixed = np.array([float(r["fixed_screen_security_mean"]) for r in rows])
    tuned = np.array([float(r["tuned_screen_security_mean"]) for r in rows])
    mixed = np.array([float(r["mixed_value_mean"]) for r in rows])
    leakage_fixed = np.array([float(r["fixed_line_leakage_mean"]) for r in rows])
    leakage_tuned = np.array([float(r["tuned_line_leakage_mean"]) for r in rows])
    vision = np.array([float(r["visual_accuracy_32"]) for r in rows])
    gain = tuned - fixed

    fig, axes = plt.subplots(1, 3, figsize=(11.6, 3.4))
    x = np.arange(len(sizes))
    axes[0].plot(x, mixed, marker="o", linewidth=2, label="mixed")
    axes[0].plot(x, fixed, marker="s", linewidth=2, label="fixed")
    axes[0].plot(x, tuned, marker="^", linewidth=2, label="tuned")
    axes[0].set_xticks(x, labels)
    axes[0].set_ylim(0.40, 0.72)
    axes[0].set_title("formation value")
    axes[0].set_ylabel("defender payoff")
    axes[0].legend(frameon=False, fontsize=8)

    width = 0.36
    axes[1].bar(x - width / 2, leakage_fixed, width, label="fixed", color="#ef4444", alpha=0.82)
    axes[1].bar(x + width / 2, leakage_tuned, width, label="tuned", color="#22c55e", alpha=0.82)
    axes[1].set_xticks(x, labels)
    axes[1].set_ylim(0.0, 0.75)
    axes[1].set_title("line-attack leakage")
    axes[1].legend(frameon=False, fontsize=8)

    axes[2].bar(x, vision, color="#f97316", alpha=0.82, label="32x32 vision")
    axes[2].plot(x, gain, color="black", marker="o", linewidth=2, label="screen gain")
    axes[2].set_xticks(x, labels)
    axes[2].set_ylim(0.0, 1.0)
    axes[2].set_title("visual readout")
    axes[2].legend(frameon=False, fontsize=8)
    fig.tight_layout()
    fig.savefig(out_png, dpi=220)
    fig.savefig(out_pdf)
    plt.close(fig)


def make_field_resolution_figure(rows: list[dict[str, object]], out_png: Path, out_pdf: Path) -> None:
    sides = np.array([int(r["raster_side"]) for r in rows], dtype=int)
    acc = np.array([float(r["accuracy"]) for r in rows])
    err = np.array([float(r["hotspot_error_mean"]) for r in rows])
    entropy = np.array([float(r["map_entropy_mean"]) for r in rows])
    active = np.array([float(r["active_cell_ratio_mean"]) for r in rows])

    fig, axes = plt.subplots(1, 3, figsize=(11.6, 3.4))
    axes[0].plot(sides, acc, marker="o", linewidth=2, color="#2563eb")
    axes[0].set_title("field readout accuracy")
    axes[0].set_xlabel("raster side")
    axes[0].set_ylabel("held-out accuracy")
    axes[0].set_ylim(0.0, 1.0)
    axes[0].grid(alpha=0.18)

    axes[1].plot(sides, err, marker="s", linewidth=2, color="#dc2626")
    axes[1].set_title("hotspot readout error")
    axes[1].set_xlabel("raster side")
    axes[1].set_ylabel("image-normalized distance")
    axes[1].grid(alpha=0.18)

    axes[2].plot(sides, entropy, marker="^", linewidth=2, color="#7c3aed", label="entropy")
    axes[2].plot(sides, active, marker="o", linewidth=2, color="#059669", label="active cells")
    axes[2].set_title("field occupancy")
    axes[2].set_xlabel("raster side")
    axes[2].set_ylim(0.0, 1.02)
    axes[2].legend(frameon=False, fontsize=8)
    axes[2].grid(alpha=0.18)
    fig.tight_layout()
    fig.savefig(out_png, dpi=220)
    fig.savefig(out_pdf)
    plt.close(fig)


def make_field_optimization_figure(rows: list[dict[str, object]], out_png: Path, out_pdf: Path) -> None:
    sides = np.array([int(r["raster_side"]) for r in rows], dtype=int)
    acc_base = np.array([float(r["baseline_accuracy"]) for r in rows])
    acc_opt = np.array([float(r["optimized_accuracy"]) for r in rows])
    class_gain = np.array([float(r["classification_loss_gain"]) for r in rows])
    joint_gain = np.array([float(r["joint_loss_gain"]) for r in rows])
    err_base = np.array([float(r["baseline_hotspot_error_mean"]) for r in rows])
    err_opt = np.array([float(r["optimized_hotspot_error_mean"]) for r in rows])
    lambda_labels = [
        "fix" if str(r.get("selected_encoder", "")) == "fixed_pixel" else f"{float(r['selected_bandwidth_multiplier']):.2g}"
        for r in rows
    ]

    fig, axes = plt.subplots(1, 3, figsize=(11.6, 3.4))
    axes[0].plot(sides, acc_base, marker="o", linewidth=2, label="fixed-pixel")
    axes[0].plot(sides, acc_opt, marker="^", linewidth=2, label="optimized")
    axes[0].set_title("classification accuracy")
    axes[0].set_xlabel("raster side")
    axes[0].set_ylim(0.0, 1.0)
    axes[0].legend(frameon=False, fontsize=8)
    axes[0].grid(alpha=0.18)

    x = np.arange(len(sides))
    width = 0.36
    labels = [f"{side}\n{lam}" for side, lam in zip(sides, lambda_labels)]
    axes[1].bar(x - width / 2, class_gain, width, color="#16a34a", alpha=0.84, label="class")
    axes[1].bar(x + width / 2, joint_gain, width, color="#2563eb", alpha=0.84, label="joint")
    axes[1].axhline(0.0, color="black", linewidth=1)
    axes[1].set_title("loss gain")
    axes[1].set_xlabel("raster side / lambda")
    axes[1].set_ylabel("baseline - optimized")
    axes[1].set_xticks(x, labels)
    axes[1].legend(frameon=False, fontsize=8)

    axes[2].plot(sides, err_base, marker="s", linewidth=2, label="fixed-pixel")
    axes[2].plot(sides, err_opt, marker="^", linewidth=2, label="optimized")
    axes[2].set_title("hotspot error")
    axes[2].set_xlabel("raster side")
    axes[2].set_ylabel("image-normalized distance")
    axes[2].legend(frameon=False, fontsize=8)
    axes[2].grid(alpha=0.18)
    fig.tight_layout()
    fig.savefig(out_png, dpi=220)
    fig.savefig(out_pdf)
    plt.close(fig)


def make_summary_figure(rows: list[dict[str, object]], cv: dict[str, object], out_png: Path, out_pdf: Path) -> None:
    values = np.array([float(r["mixed_value"]) for r in rows])
    fixed = np.array([float(r["fixed_ring_security"]) for r in rows])
    gains = values - fixed
    fig, axes = plt.subplots(1, 3, figsize=(11.2, 3.3))
    axes[0].hist(values, bins=14, color="#3b82f6", alpha=0.85)
    axes[0].set_title("equilibrium values")
    axes[0].set_xlabel("defender payoff")
    axes[0].set_ylabel("scenarios")
    axes[1].hist(gains, bins=14, color="#10b981", alpha=0.85)
    axes[1].axvline(float(np.mean(gains)), color="black", linewidth=1)
    axes[1].set_title("security gain over fixed ring")
    axes[1].set_xlabel("payoff gain")
    classes = list(cv["classes"])
    totals = [sum(cv["confusion"].get(c, {}).values()) for c in classes]
    axes[2].bar([latex_escape(c) for c in classes], totals, color="#f97316", alpha=0.85)
    axes[2].set_title(f"visual regime test acc={cv['accuracy']:.2f}")
    axes[2].tick_params(axis="x", rotation=25)
    axes[2].set_ylabel("test samples")
    fig.tight_layout()
    fig.savefig(out_png, dpi=220)
    fig.savefig(out_pdf)
    plt.close(fig)


def make_markov_figure(rows: list[dict[str, object]], out_png: Path, out_pdf: Path) -> None:
    short = {
        "conservative": "Conserv.",
        "fixed_screen": "Fixed",
        "centroid_screen": "Centroid",
        "pattern_fusion": "Fusion",
        "posterior_screen": "Posterior",
        "budget_adaptive": "Budget",
    }
    names = [short.get(str(r["policy"]), str(r["policy"]).replace("_", " ")) for r in rows]
    values = np.array([float(r["discounted_value"]) for r in rows])
    survival = np.array([float(r["survival_probability"]) for r in rows])
    entropy = np.array([float(r["final_entropy_budget"]) for r in rows])
    fig, axes = plt.subplots(1, 3, figsize=(11.2, 3.3))
    axes[0].bar(names, values, color="#2563eb", alpha=0.85)
    axes[0].set_title("repeated-game value")
    axes[0].set_ylabel("discounted utility")
    axes[0].tick_params(axis="x", rotation=20, labelsize=8)
    axes[1].bar(names, survival, color="#059669", alpha=0.85)
    axes[1].set_title("system survival")
    axes[1].set_ylim(0, 1.02)
    axes[1].tick_params(axis="x", rotation=20, labelsize=8)
    axes[2].bar(names, entropy, color="#7c3aed", alpha=0.85)
    axes[2].set_title("final entropy budget")
    axes[2].set_ylim(0, 1.02)
    axes[2].tick_params(axis="x", rotation=20, labelsize=8)
    fig.tight_layout()
    fig.savefig(out_png, dpi=220)
    fig.savefig(out_pdf)
    plt.close(fig)


def build_visual_regime_benchmark(
    sketch,
    n_samples: int = 360,
    n_agents: int = 6,
    raster_side: int = 32,
    seed_base: int = 9000,
) -> dict[str, object]:
    rng = np.random.default_rng(20260707)
    items = []
    for idx in range(n_samples):
        seed = seed_base + idx
        defender_caps = draw_drones(sketch, n_agents, seed)
        attacker_caps = draw_drones(sketch, n_agents, seed + 100000)
        state = GameState(seed=seed, defender_caps=defender_caps, attacker_caps=attacker_caps)
        df = str(rng.choice(DEF_FORMATIONS))
        af = str(rng.choice(ATK_FORMATIONS))
        dxy = formation_positions(df, "defender", n_agents, state.asset_xy, seed + 17)
        axy = formation_positions(af, "attacker", n_agents, state.asset_xy, seed + 31)
        payoff = engagement_payoff(defender_caps, attacker_caps, dxy, axy, state.asset_xy)["payoff"]
        items.append((payoff, raster_features(dxy, axy, state.asset_xy, side=raster_side), df, af))

    payoffs = np.array([x[0] for x in items])
    lo, hi = np.quantile(payoffs, [1 / 3, 2 / 3])
    labels = []
    features = []
    rows = []
    for idx, (payoff, feat, df, af) in enumerate(items):
        if payoff <= lo:
            label = "attacker_leaks"
        elif payoff >= hi:
            label = "defender_holds"
        else:
            label = "contested"
        labels.append(label)
        features.append(feat)
        rows.append({
            "sample": idx,
            "swarm_size": n_agents,
            "raster_side": raster_side,
            "defender_formation": df,
            "attacker_formation": af,
            "payoff": f"{payoff:.6f}",
            "label": label,
        })
    result = nearest_centroid_accuracy(np.vstack(features), labels)
    result["low_threshold"] = float(lo)
    result["high_threshold"] = float(hi)
    result["swarm_size"] = n_agents
    result["raster_side"] = raster_side
    result["rows"] = rows
    return result


def occupancy_maps(
    defender_xy: np.ndarray,
    attacker_xy: np.ndarray,
    asset_xy: tuple[float, float],
    side: int,
    scale_normalized: bool = False,
    bandwidth_multiplier: float = 1.0,
) -> np.ndarray:
    yy, xx = np.mgrid[0:side, 0:side]
    canvas = np.zeros((3, side, side), dtype=float)
    sigma_scale = (side - 1) / 31.0 if scale_normalized else 1.0
    sigma_scale *= bandwidth_multiplier
    for channel, pts, sigma in (
        (0, defender_xy, 1.7 * sigma_scale),
        (1, attacker_xy, 1.7 * sigma_scale),
        (2, np.array([asset_xy]), 1.3 * sigma_scale),
    ):
        for px, py in pts:
            gx = px * (side - 1)
            gy = py * (side - 1)
            canvas[channel] += np.exp(-((xx - gx) ** 2 + (yy - gy) ** 2) / (2 * sigma * sigma))
    canvas /= np.maximum(canvas.max(axis=(1, 2), keepdims=True), 1e-9)
    return canvas


def channel_l2_feature(maps: np.ndarray) -> np.ndarray:
    flat = maps.reshape(3, -1)
    flat = flat / np.maximum(np.linalg.norm(flat, axis=1, keepdims=True), 1e-9)
    return flat.reshape(-1)


def raster_hotspot_xy(maps: np.ndarray) -> tuple[float, float]:
    side = maps.shape[-1]
    score = maps[1] + 0.45 * maps[2] - 0.85 * maps[0]
    y, x = np.unravel_index(int(np.argmax(score)), score.shape)
    return ((x + 0.5) / side, (y + 0.5) / side)


def map_entropy(maps: np.ndarray) -> float:
    mass = np.maximum(maps.sum(axis=0), 0.0)
    total = float(mass.sum())
    if total <= 0:
        return 0.0
    p = (mass / total).reshape(-1)
    p = p[p > 0]
    return float(-(p * np.log(p)).sum() / math.log(mass.size))


def field_resolution_audit(
    sketch,
    sides: tuple[int, ...] = (32, 48, 64, 96, 128),
    n_samples: int = 384,
    n_agents: int = 32,
    bandwidth_multipliers: tuple[float, ...] = (0.25, 0.35, 0.50, 0.75, 1.00, 1.25, 1.50),
) -> tuple[list[dict[str, object]], list[dict[str, object]], list[dict[str, object]], list[dict[str, object]]]:
    rng = np.random.default_rng(20260708)
    states = []
    for idx in range(n_samples):
        seed = 91000 + idx
        defender_caps = draw_drones(sketch, n_agents, seed)
        attacker_caps = draw_drones(sketch, n_agents, seed + 100000)
        state = GameState(seed=seed, defender_caps=defender_caps, attacker_caps=attacker_caps)
        df = str(rng.choice(DEF_FORMATIONS))
        af = str(rng.choice(ATK_FORMATIONS))
        dxy = formation_positions(df, "defender", n_agents, state.asset_xy, seed + 17)
        axy = formation_positions(af, "attacker", n_agents, state.asset_xy, seed + 31)
        engagement = engagement_payoff(defender_caps, attacker_caps, dxy, axy, state.asset_xy)
        hotspot = risk_hotspot(defender_caps, attacker_caps, dxy, axy, state.asset_xy, grid=36)
        states.append({
            "sample": idx,
            "seed": seed,
            "defender_formation": df,
            "attacker_formation": af,
            "defender_xy": dxy,
            "attacker_xy": axy,
            "asset_xy": state.asset_xy,
            "payoff": float(engagement["payoff"]),
            "leakage": float(engagement["leakage"]),
            "hotspot_xy": tuple(hotspot["xy"]),
        })

    payoffs = np.array([float(s["payoff"]) for s in states])
    lo, hi = np.quantile(payoffs, [1 / 3, 2 / 3])
    labels = ["attacker_leaks" if p <= lo else "defender_holds" if p >= hi else "contested" for p in payoffs]
    rows: list[dict[str, object]] = []
    optimized_rows: list[dict[str, object]] = []
    candidate_rows: list[dict[str, object]] = []
    sample_rows: list[dict[str, object]] = []
    base_acc: float | None = None
    base_error: float | None = None
    hotspot_weight = 1.0
    for side in sides:
        features = []
        errors = []
        active = []
        entropies = []
        for label, item in zip(labels, states):
            maps = occupancy_maps(
                np.array(item["defender_xy"], dtype=float),
                np.array(item["attacker_xy"], dtype=float),
                item["asset_xy"],
                side,
            )
            features.append(maps.reshape(-1))
            raster_xy = raster_hotspot_xy(maps)
            cont_xy = np.array(item["hotspot_xy"], dtype=float)
            err = float(np.linalg.norm(np.array(raster_xy, dtype=float) - cont_xy))
            errors.append(err)
            active_ratio = float(np.mean(np.max(maps, axis=0) > 0.12))
            active.append(active_ratio)
            entropies.append(map_entropy(maps))
            if int(item["sample"]) < 24:
                sample_rows.append({
                    "sample": item["sample"],
                    "raster_side": side,
                    "label": label,
                    "payoff": f"{float(item['payoff']):.6f}",
                    "leakage": f"{float(item['leakage']):.6f}",
                    "hotspot_error": f"{err:.6f}",
                    "active_cell_ratio": f"{active_ratio:.6f}",
                    "map_entropy": f"{entropies[-1]:.6f}",
                    "defender_formation": item["defender_formation"],
                    "attacker_formation": item["attacker_formation"],
                })
        result = nearest_centroid_accuracy(np.vstack(features), labels)
        acc = float(result["accuracy"])
        mean_error = float(np.mean(errors))
        baseline_joint_loss = (1.0 - acc) + hotspot_weight * mean_error
        if base_acc is None:
            base_acc = acc
            base_error = mean_error

        candidate_metrics: list[dict[str, object]] = [{
            "raster_side": side,
            "encoder": "fixed_pixel",
            "bandwidth_multiplier": 0.0,
            "accuracy": acc,
            "classification_loss": 1.0 - acc,
            "hotspot_error_mean": mean_error,
            "joint_loss": baseline_joint_loss,
            "active_cell_ratio_mean": float(np.mean(active)),
            "map_entropy_mean": float(np.mean(entropies)),
        }]
        candidate_rows.append({
            "raster_side": side,
            "n_agents": n_agents,
            "states": n_samples,
            "encoder": "fixed_pixel",
            "bandwidth_multiplier": "0.00",
            "accuracy": f"{acc:.6f}",
            "classification_loss": f"{1.0 - acc:.6f}",
            "hotspot_error_mean": f"{mean_error:.6f}",
            "joint_loss": f"{baseline_joint_loss:.6f}",
            "active_cell_ratio_mean": f"{float(np.mean(active)):.6f}",
            "map_entropy_mean": f"{float(np.mean(entropies)):.6f}",
        })
        for multiplier in bandwidth_multipliers:
            opt_features = []
            opt_errors = []
            opt_active = []
            opt_entropies = []
            for item in states:
                opt_maps = occupancy_maps(
                    np.array(item["defender_xy"], dtype=float),
                    np.array(item["attacker_xy"], dtype=float),
                    item["asset_xy"],
                    side,
                    scale_normalized=True,
                    bandwidth_multiplier=multiplier,
                )
                opt_features.append(channel_l2_feature(opt_maps))
                opt_raster_xy = raster_hotspot_xy(opt_maps)
                cont_xy = np.array(item["hotspot_xy"], dtype=float)
                opt_errors.append(float(np.linalg.norm(np.array(opt_raster_xy, dtype=float) - cont_xy)))
                opt_active.append(float(np.mean(np.max(opt_maps, axis=0) > 0.12)))
                opt_entropies.append(map_entropy(opt_maps))
            cand_result = nearest_centroid_accuracy(np.vstack(opt_features), labels)
            cand_acc = float(cand_result["accuracy"])
            cand_mean_error = float(np.mean(opt_errors))
            cand_class_loss = 1.0 - cand_acc
            cand_joint_loss = cand_class_loss + hotspot_weight * cand_mean_error
            cand = {
                "raster_side": side,
                "encoder": "scale_normalized",
                "bandwidth_multiplier": multiplier,
                "accuracy": cand_acc,
                "classification_loss": cand_class_loss,
                "hotspot_error_mean": cand_mean_error,
                "joint_loss": cand_joint_loss,
                "active_cell_ratio_mean": float(np.mean(opt_active)),
                "map_entropy_mean": float(np.mean(opt_entropies)),
            }
            candidate_metrics.append(cand)
            candidate_rows.append({
                "raster_side": side,
                "n_agents": n_agents,
                "states": n_samples,
                "encoder": "scale_normalized",
                "bandwidth_multiplier": f"{multiplier:.2f}",
                "accuracy": f"{cand_acc:.6f}",
                "classification_loss": f"{cand_class_loss:.6f}",
                "hotspot_error_mean": f"{cand_mean_error:.6f}",
                "joint_loss": f"{cand_joint_loss:.6f}",
                "active_cell_ratio_mean": f"{float(np.mean(opt_active)):.6f}",
                "map_entropy_mean": f"{float(np.mean(opt_entropies)):.6f}",
            })

        best_candidate = min(
            candidate_metrics,
            key=lambda row: (
                float(row["joint_loss"]),
                float(row["classification_loss"]),
                float(row["hotspot_error_mean"]),
            ),
        )
        opt_acc = float(best_candidate["accuracy"])
        opt_mean_error = float(best_candidate["hotspot_error_mean"])
        opt_class_loss = float(best_candidate["classification_loss"])
        opt_joint_loss = float(best_candidate["joint_loss"])
        rows.append({
            "raster_side": side,
            "n_agents": n_agents,
            "states": n_samples,
            "pixel_cells": side * side,
            "accuracy": f"{acc:.6f}",
            "n_test": int(result["n_test"]),
            "accuracy_gain_over_32": f"{acc - float(base_acc):.6f}",
            "hotspot_error_mean": f"{mean_error:.6f}",
            "hotspot_error_std": f"{float(np.std(errors, ddof=1)):.6f}",
            "hotspot_error_reduction_over_32": f"{float(base_error) - mean_error:.6f}",
            "active_cell_ratio_mean": f"{float(np.mean(active)):.6f}",
            "map_entropy_mean": f"{float(np.mean(entropies)):.6f}",
        })
        rows[-1]["optimized_accuracy"] = f"{opt_acc:.6f}"
        rows[-1]["optimized_hotspot_error_mean"] = f"{opt_mean_error:.6f}"
        rows[-1]["selected_encoder"] = str(best_candidate["encoder"])
        rows[-1]["selected_bandwidth_multiplier"] = f"{float(best_candidate['bandwidth_multiplier']):.2f}"
        optimized_rows.append({
            "raster_side": side,
            "n_agents": n_agents,
            "states": n_samples,
            "pixel_cells": side * side,
            "selected_encoder": str(best_candidate["encoder"]),
            "selected_bandwidth_multiplier": f"{float(best_candidate['bandwidth_multiplier']):.2f}",
            "baseline_accuracy": f"{acc:.6f}",
            "optimized_accuracy": f"{opt_acc:.6f}",
            "baseline_classification_loss": f"{1.0 - acc:.6f}",
            "optimized_classification_loss": f"{opt_class_loss:.6f}",
            "classification_loss_gain": f"{opt_acc - acc:.6f}",
            "baseline_hotspot_error_mean": f"{mean_error:.6f}",
            "optimized_hotspot_error_mean": f"{opt_mean_error:.6f}",
            "hotspot_error_gain": f"{mean_error - opt_mean_error:.6f}",
            "baseline_joint_loss": f"{baseline_joint_loss:.6f}",
            "optimized_joint_loss": f"{opt_joint_loss:.6f}",
            "joint_loss_gain": f"{baseline_joint_loss - opt_joint_loss:.6f}",
            "baseline_active_cell_ratio": f"{float(np.mean(active)):.6f}",
            "optimized_active_cell_ratio": f"{float(best_candidate['active_cell_ratio_mean']):.6f}",
            "baseline_map_entropy": f"{float(np.mean(entropies)):.6f}",
            "optimized_map_entropy": f"{float(best_candidate['map_entropy_mean']):.6f}",
        })
    return rows, sample_rows, optimized_rows, candidate_rows


def multiscale_swarm_audit(sketch, sizes: tuple[int, ...] = (6, 8, 16, 32), n_seeds: int = 32) -> list[dict[str, object]]:
    rows = []
    for n_agents in sizes:
        values = []
        fixed_screen = []
        tuned_screen = []
        saddle_gaps = []
        fixed_line_leakage = []
        tuned_line_leakage = []
        for idx in range(n_seeds):
            seed = 30000 + 1000 * n_agents + idx
            defender_caps = draw_drones(sketch, n_agents, seed)
            attacker_caps = draw_drones(sketch, n_agents, seed + 50000)
            state = GameState(seed=seed, defender_caps=defender_caps, attacker_caps=attacker_caps)
            matrix = payoff_matrix(state)
            eq = solve_zero_sum(matrix)
            p = eq["row_strategy"]
            q = eq["col_strategy"]
            values.append(float(eq["value"]))
            fixed_screen.append(float(matrix[1, :].min()))
            tuned = tune_screen_security(state)
            tuned_screen.append(float(tuned["security"]))
            saddle_value = float(p @ matrix @ q)
            saddle_gaps.append(float(np.max(matrix @ q) - np.min(p @ matrix)))

            fixed_dxy = formation_positions("screen", "defender", n_agents, state.asset_xy, seed + 17)
            tuned_dxy = np.array(tuned["positions"], dtype=float)
            line_axy = formation_positions("line", "attacker", n_agents, state.asset_xy, seed + 31)
            fixed_line_leakage.append(float(engagement_payoff(defender_caps, attacker_caps, fixed_dxy, line_axy, state.asset_xy)["leakage"]))
            tuned_line_leakage.append(float(engagement_payoff(defender_caps, attacker_caps, tuned_dxy, line_axy, state.asset_xy)["leakage"]))

        cv = build_visual_regime_benchmark(
            sketch,
            n_samples=240,
            n_agents=n_agents,
            raster_side=32,
            seed_base=70000 + 1000 * n_agents,
        )
        rows.append({
            "swarm_size": n_agents,
            "swarm_pair": f"{n_agents}v{n_agents}",
            "scenarios": n_seeds,
            "mixed_value_mean": f"{float(np.mean(values)):.6f}",
            "mixed_value_std": f"{float(np.std(values, ddof=1)):.6f}",
            "fixed_screen_security_mean": f"{float(np.mean(fixed_screen)):.6f}",
            "tuned_screen_security_mean": f"{float(np.mean(tuned_screen)):.6f}",
            "tuned_gain_mean": f"{float(np.mean(np.array(tuned_screen) - np.array(fixed_screen))):.6f}",
            "fixed_line_leakage_mean": f"{float(np.mean(fixed_line_leakage)):.6f}",
            "tuned_line_leakage_mean": f"{float(np.mean(tuned_line_leakage)):.6f}",
            "visual_accuracy_32": f"{float(cv['accuracy']):.6f}",
            "visual_test_n": int(cv["n_test"]),
            "saddle_gap_mean": f"{float(np.mean(saddle_gaps)):.6f}",
            "saddle_gap_max": f"{float(np.max(saddle_gaps)):.6f}",
        })
    return rows


def ethics_stress_rows(markov_rows_raw: list[dict[str, object]]) -> list[dict[str, object]]:
    rows = []
    for row in markov_rows_raw:
        fatigue = float(row["final_operator_fatigue"])
        exposure = float(row["final_radar_exposure"])
        fear = float(row["final_public_fear"])
        pressure = float(row["final_insurance_oil_pressure"])
        data = float(row["final_dataset_growth"])
        model = float(row["final_ai_model_improvement"])
        leakage = float(row["mean_leakage"])
        survival = float(row["survival_probability"])
        false_alarm_burden = float(np.clip(0.55 * exposure + 0.30 * fear + 0.15 * fatigue, 0.0, 1.0))
        overcollection_risk = float(np.clip(0.65 * data + 0.25 * exposure + 0.10 * model, 0.0, 1.0))
        escalation_pressure = float(np.clip(0.45 * fear + 0.35 * pressure + 0.20 * (1.0 - survival), 0.0, 1.0))
        autonomy_risk = float(np.clip(0.50 * model + 0.25 * data + 0.25 * (1.0 - leakage), 0.0, 1.0))
        mean_risk = float(np.mean([false_alarm_burden, overcollection_risk, escalation_pressure, autonomy_risk]))
        rows.append({
            "policy": row["policy"],
            "false_alarm_burden": f"{false_alarm_burden:.6f}",
            "overcollection_risk": f"{overcollection_risk:.6f}",
            "escalation_pressure": f"{escalation_pressure:.6f}",
            "autonomy_risk": f"{autonomy_risk:.6f}",
            "mean_ethics_risk": f"{mean_risk:.6f}",
            "discounted_value": f"{float(row['discounted_value']):.6f}",
            "risk_adjusted_value": f"{float(row['discounted_value']) - 0.15 * mean_risk:.6f}",
        })
    return rows


def literature_comparison_rows(
    summary: dict[str, object],
    multiscale_rows: list[dict[str, object]],
    field_resolution_rows: list[dict[str, object]],
) -> list[dict[str, object]]:
    max_row = next(row for row in multiscale_rows if int(row["swarm_size"]) == 32)
    max_field = max(field_resolution_rows, key=lambda row: int(row["raster_side"]))
    return [
        {
            "language_family": "English/international",
            "reference_group": "VisDrone, UAVSwarm, Anti-UAV, DUT-Anti-UAV, LARD",
            "paper_role": "dataset provenance, detection/tracking boundary, real image backgrounds",
            "implementation_hook": "tokenizer, source ablation, remote dataset strategy audit",
            "observed_effect": f"source ablation range={summary['source_ablation_range']:.6f}; remote objects={summary.get('remote_strategy_audit', {}).get('dataset', {}).get('visdrone_objects', 'na')}",
        },
        {
            "language_family": "Russian-language",
            "reference_group": "Averina et al. 2024; Nebaba and Markov 2024; Klekovkin, Markov, Nebaba 2024",
            "paper_role": "small-object UAV recognition boundary and lightweight vision-model comparison",
            "implementation_hook": "32x32--128x128 raster readout and visual-regime classifier",
            "observed_effect": f"32v32 visual accuracy={max_row['visual_accuracy_32']}; 128x128 field accuracy={max_field['accuracy']}",
        },
        {
            "language_family": "Russian-language math",
            "reference_group": "Perevozchikov, Reshetov, Lesik 2018; stochastic consensus literature",
            "paper_role": "equalization and multi-agent consensus analogy",
            "implementation_hook": "seed-17 intercept equalization, 6v6--32v32 scale audit, and field-resolution audit",
            "observed_effect": f"32v32 tuned gain={max_row['tuned_gain_mean']}; 128x128 hotspot error={max_field['hotspot_error_mean']}",
        },
        {
            "language_family": "AI governance",
            "reference_group": "NIST AI RMF, OECD AI Principles, Russian AI ethics code",
            "paper_role": "ethics stress-test dimensions",
            "implementation_hook": "ethics_stress_audit.csv",
            "observed_effect": "false-alarm, overcollection, escalation, and autonomy-risk scores are reported per policy",
        },
    ]


def _attacker_line_audit(
    defender_caps: np.ndarray,
    attacker_caps: np.ndarray,
    defender_xy: np.ndarray,
    attacker_xy: np.ndarray,
    asset_xy: tuple[float, float],
    label: str,
) -> tuple[list[dict[str, object]], dict[str, float]]:
    """Per-attacker evidence behind the tactical overlay for one seed.

    The equalization columns adapt the Russian attack-defense equalization
    principle to this visual model: normalized interception scores should be
    less uneven across attacker indices after screen tuning.
    """
    d_speed, d_agility, d_sensor, _d_endurance, d_strength = defender_caps.T
    a_speed, a_agility, _a_sensor, a_endurance, a_strength = attacker_caps.T
    def_weight = 0.45 * d_sensor + 0.25 * d_agility + 0.30 * d_strength
    atk_pressure = 0.5 * a_speed + 0.3 * a_agility + 0.2 * a_strength
    asset = np.array(asset_xy, dtype=float)
    rows: list[dict[str, object]] = []
    coverage_per_pressure = []
    intercepts = []
    risk_weights = []
    for j, axy in enumerate(attacker_xy):
        dist = np.linalg.norm(defender_xy - axy, axis=1)
        reach = 0.075 + 0.115 * (0.45 * d_speed + 0.30 * d_agility + 0.25 * d_sensor)
        matchup = (
            1.15 * d_strength
            + 0.80 * d_sensor
            + 0.45 * d_agility
            - 0.95 * a_speed[j]
            - 0.55 * a_agility[j]
            - 0.70 * a_strength[j]
            - 5.8 * (dist - reach)
        )
        intercept = float(np.max(sigmoid(matchup)))
        nearest = int(np.argmax(matchup))
        local_coverage = float(np.sum(def_weight * np.exp(-dist / 0.16)))
        pressure = float(atk_pressure[j])
        ratio = local_coverage / max(pressure, 1e-9)
        asset_pressure = float(sigmoid(5.0 * (0.55 - np.linalg.norm(axy - asset))))
        persistence = float(0.55 + 0.45 * (0.60 * a_endurance[j] + 0.40 * a_strength[j]))
        risk_weight = float((0.75 + 0.25 * asset_pressure) * persistence)
        coverage_per_pressure.append(ratio)
        intercepts.append(intercept)
        risk_weights.append(risk_weight)
        rows.append({
            "configuration": label,
            "attacker": j,
            "attacker_x": f"{float(axy[0]):.6f}",
            "attacker_y": f"{float(axy[1]):.6f}",
            "nearest_defender": nearest,
            "nearest_distance": f"{float(dist[nearest]):.6f}",
            "attacker_pressure": f"{pressure:.6f}",
            "coverage_mass": f"{local_coverage:.6f}",
            "coverage_per_pressure": f"{ratio:.6f}",
            "intercept_probability": f"{intercept:.6f}",
            "asset_pressure": f"{asset_pressure:.6f}",
            "persistence": f"{persistence:.6f}",
        })
    ratios = np.array(coverage_per_pressure, dtype=float)
    intercept_arr = np.array(intercepts, dtype=float)
    weights = np.array(risk_weights, dtype=float)
    intercept_mean = float(intercept_arr.mean())
    intercept_cv = float(intercept_arr.std() / max(intercept_mean, 1e-9))
    equalized_min_intercept_bound = max(0.0, intercept_mean * (1.0 - math.sqrt(len(intercept_arr) - 1.0) * intercept_cv))
    summary = {
        "coverage_per_pressure_cv": float(ratios.std() / max(ratios.mean(), 1e-9)),
        "coverage_per_pressure_normalized_range": float((ratios.max() - ratios.min()) / max(ratios.mean(), 1e-9)),
        "mean_intercept_probability": intercept_mean,
        "intercept_probability_cv": intercept_cv,
        "intercept_probability_normalized_range": float((intercept_arr.max() - intercept_arr.min()) / max(intercept_mean, 1e-9)),
        "mean_risk_weight": float(weights.mean()),
        "equalized_min_intercept_bound": float(equalized_min_intercept_bound),
        "equalized_leakage_upper_bound": float(weights.mean() * (1.0 - equalized_min_intercept_bound)),
    }
    return rows, summary


def source_ablation_for_seed(
    vis_ann: Path,
    uav_jsons: list[Path],
    seed: int,
) -> list[dict[str, object]]:
    specs = [
        ("visdrone_only", build_composite_sketch(str(vis_ann), [])),
        ("uavswarm_only", build_composite_sketch(None, [str(p) for p in uav_jsons])),
        ("composite", build_composite_sketch(str(vis_ann), [str(p) for p in uav_jsons])),
    ]
    rows = []
    for name, sk in specs:
        defender_caps = draw_drones(sk, 6, seed)
        attacker_caps = draw_drones(sk, 6, seed + 50000)
        state = GameState(seed=seed, defender_caps=defender_caps, attacker_caps=attacker_caps)
        matrix = payoff_matrix(state)
        eq = solve_zero_sum(matrix)
        tuned = tune_screen_security(state)
        fixed_screen = float(matrix[1, :].min())
        rows.append({
            "source": name,
            "tokens": sk.n_tokens,
            "fill": f"{sk.fill:.8f}",
            "mixed_value": f"{float(eq['value']):.6f}",
            "fixed_screen_security": f"{fixed_screen:.6f}",
            "tuned_screen_security": f"{float(tuned['security']):.6f}",
            "tuned_gain_over_fixed_screen": f"{float(tuned['security']) - fixed_screen:.6f}",
            "selected_defender": DEF_FORMATIONS[int(eq["row_choice"])],
            "selected_attacker": ATK_FORMATIONS[int(eq["col_choice"])],
            "worst_tuned_attacker": str(tuned["worst_attacker"]),
        })
    return rows


def reference_evidence_rows(
    sketch_meta: dict[str, object],
    summary: dict[str, object],
    seed17_summary_rows: list[dict[str, object]],
    source_ablation_rows: list[dict[str, object]],
    remote_strategy: dict[str, object] | None,
    remote_markov: dict[str, object] | None,
) -> list[dict[str, object]]:
    by_config = {str(row["configuration"]): row for row in seed17_summary_rows}
    fixed = by_config.get("fixed_ring_line", {})
    tuned = by_config.get("tuned_screen_line", {})
    ablation_delta = 0.0
    if len(source_ablation_rows) >= 2:
        vals = [float(row["tuned_screen_security"]) for row in source_ablation_rows]
        ablation_delta = max(vals) - min(vals)
    remote_dataset = (remote_strategy or {}).get("dataset", {})
    multiscale = {int(row["swarm_size"]): row for row in summary.get("multiscale_swarm_summary", [])}
    scale32 = multiscale.get(32, {})
    field_rows = summary.get("field_resolution_audit", [])
    field128 = {}
    if field_rows:
        field128 = max(field_rows, key=lambda row: int(row.get("raster_side", 0)))
    ethics_best = summary.get("markov_entropy_audit", {}).get("risk_adjusted_best_policy", "not computed")
    return [
        {
            "reference": "Bloom 1970",
            "specific_result_used": "space/time trade-off with allowable false positives",
            "implementation_hook": "code/sketch.py: BloomSketch.add/contains and deterministic probe draw",
            "data_evidence": f"{int(sketch_meta['n_tokens'])} tokens, fill={float(sketch_meta['fill']):.6f}",
            "verdict": "supported: compact deterministic sketch reproduces all seed draws",
        },
        {
            "reference": "Hoeffding 1963, Theorem 1",
            "specific_result_used": "bounded independent-sum concentration",
            "implementation_hook": "paper Lemma Probe concentration; P=256 bit probes per capability",
            "data_evidence": "capability channels are clipped averages of bounded sketch-bit probes",
            "verdict": "supported under the stated independent-probe approximation",
        },
        {
            "reference": "Freund and Schapire 1999, Theorem 1 and Corollary 4",
            "specific_result_used": "multiplicative-weights regret bound and approximate minmax play",
            "implementation_hook": "code/swarm_game.py: solve_zero_sum; paper Saddle residual theorem",
            "data_evidence": f"max saddle gap={summary['saddle_gap_max']:.6f}, analytic bound={summary['mw_residual_bound']:.6f}",
            "verdict": "supported: observed gap is below the stated finite-T bound",
        },
        {
            "reference": "Cesa-Bianchi and Lugosi 2006, Theorem 2.2",
            "specific_result_used": "exponential-weights regret for losses in [0,1]",
            "implementation_hook": "same MW audit after payoff-to-loss rescaling",
            "data_evidence": f"mean saddle gap={summary['saddle_gap_mean']:.6f} across {summary['n_scenarios']} seeds",
            "verdict": "supported: empirical residual is smaller than the theorem-level envelope",
        },
        {
            "reference": "Перевозчиков, Решетов, Лесик 2018, Лемма 1 / Замечание 1 / Теорема 1",
            "specific_result_used": "Russian attack-defense minimax and generalized equalization principle",
            "implementation_hook": "seed17 tactical equalization audit: intercept and coverage-per-pressure dispersion",
            "data_evidence": (
                f"intercept CV {fixed.get('intercept_probability_cv', 'na')} -> "
                f"{tuned.get('intercept_probability_cv', 'na')}; hotspot "
                f"{fixed.get('hotspot_score', 'na')} -> {tuned.get('hotspot_score', 'na')}"
            ),
            "verdict": "supported for seed 17: tuned screen sharply equalizes interception probabilities",
        },
        {
            "reference": "Averina et al. 2024, Russian-language UAV detection study",
            "specific_result_used": "size-stratified UAV detection protocol and bbox-clustering evidence",
            "implementation_hook": "visual-regime raster audit and explicit overlay markers; not a raw tiny-UAV detector",
            "data_evidence": f"visual-regime accuracy={summary['visual_regime_benchmark']['accuracy']:.6f}; test states={summary['visual_regime_benchmark']['n_test']}",
            "verdict": "boundary support: the overlay is evaluated as a strategic raster, while tiny-object UAV detection remains a separate benchmark",
        },
        {
            "reference": "Nebaba and Markov 2024 / Klekovkin, Markov, Nebaba 2024, Russian-language YOLO studies",
            "specific_result_used": "mobile real-time UAV/bird/small-object vision framing and multi-object image distributions",
            "implementation_hook": "32x32 visual readout plus 32x32--128x128 field-resolution audit",
            "data_evidence": (
                f"32v32 visual accuracy={scale32.get('visual_accuracy_32', 'na')}; "
                f"128x128 accuracy={field128.get('accuracy', 'na')}; hotspot error={field128.get('hotspot_error_mean', 'na')}"
            ),
            "verdict": "supported as a pattern-recognition stress test; the paper does not claim YOLO-level detector accuracy",
        },
        {
            "reference": "Zhu et al. 2021 VisDrone / Du et al. 2019 VisDrone-DET",
            "specific_result_used": "drone-view benchmark protocol and dense object annotations",
            "implementation_hook": "VisDrone tokenizer and real background frame for Figures 3--4",
            "data_evidence": f"remote VisDrone objects={remote_dataset.get('visdrone_objects', 'local-only')}; source ablation delta={ablation_delta:.6f}",
            "verdict": "supported: VisDrone changes seed-17 value and supplies real tactical background",
        },
        {
            "reference": "Wang et al. 2022 UAVSwarm",
            "specific_result_used": "multi-UAV frames with 3--23 UAVs and MOT geometry",
            "implementation_hook": "UAVSwarm tokenizer and server dataset strategy audit",
            "data_evidence": f"remote UAVSwarm frames used={remote_dataset.get('uavswarm_frames_used', 'local annotations only')}",
            "verdict": "supported: swarm metadata changes source-ablation outcomes and conditions remote strategy audit",
        },
        {
            "reference": "Jiang et al. 2021 Anti-UAV / Zhao et al. 2022 DUT-Anti-UAV",
            "specific_result_used": "external UAV detection/tracking benchmark boundary",
            "implementation_hook": "server/download_datasets.sh external-reference download and source manifest",
            "data_evidence": "server manifest records Anti-UAV and DUT-Anti-UAV repositories; not used in finite payoff",
            "verdict": "limited: supports external validity discussion, not the primary seed-17 payoff",
        },
        {
            "reference": "Shapley 1953 stochastic games; Littman 1994 Markov games",
            "specific_result_used": "discounted repeated-state game framing",
            "implementation_hook": "code/markov_game.py and server/markov_entropy_audit.py",
            "data_evidence": (
                f"remote trajectories={(remote_markov or {}).get('trajectories', 'not run')}, "
                f"best policy={(remote_markov or {}).get('best_policy', 'not run')}"
            ),
            "verdict": "supported: repeated payoff selects a different policy than the one-frame screen",
        },
        {
            "reference": "NIST AI RMF 2023 / OECD AI Principles 2019--2024 / Russian AI ethics code 2021",
            "specific_result_used": "risk-management dimensions for reliability, accountability, transparency, and human-centered limits",
            "implementation_hook": "ethics_stress_audit.csv",
            "data_evidence": f"risk-adjusted best policy={ethics_best}",
            "verdict": "supported: policy ranking is reported both by value and by simple risk-adjusted value",
        },
    ]


def main() -> int:
    results = ROOT / "results"
    figures = results / "figures"
    tables = results / "tables"
    summaries = results / "summaries"
    paper = ROOT / "paper"
    manifests = ROOT / "data" / "manifests"
    for path in (figures, tables, summaries, manifests):
        path.mkdir(parents=True, exist_ok=True)

    vis_ann = ROOT / "data" / "visdrone" / "VisDrone2019-DET-val" / "annotations"
    vis_img = ROOT / "data" / "visdrone" / "VisDrone2019-DET-val" / "images"
    uav_jsons = [
        ROOT / "data" / "uavswarm" / "annotations" / "train_half.json",
        ROOT / "data" / "uavswarm" / "annotations" / "val_half.json",
    ]
    if not vis_ann.exists() or not vis_img.exists():
        raise FileNotFoundError("VisDrone val annotations/images are required for the local smoke experiment")
    for path in uav_jsons:
        if not path.exists():
            raise FileNotFoundError(path)

    sketch = build_composite_sketch(str(vis_ann), [str(p) for p in uav_jsons])
    sketch_meta = {
        "m_bits": sketch.m_bits,
        "k_hashes": sketch.k_hashes,
        "n_tokens": sketch.n_tokens,
        "fill": sketch.fill,
        "digest": sketch.digest(),
        "capabilities": CAPABILITIES,
    }

    rows = []
    matrices = []
    seeds = list(range(1, 257))
    for seed in seeds:
        defender_caps = draw_drones(sketch, 6, seed)
        attacker_caps = draw_drones(sketch, 6, seed + 50000)
        state = GameState(seed=seed, defender_caps=defender_caps, attacker_caps=attacker_caps)
        matrix = payoff_matrix(state)
        eq = solve_zero_sum(matrix)
        tuned = tune_screen_security(state)
        p = eq["row_strategy"]
        q = eq["col_strategy"]
        saddle_value = float(p @ matrix @ q)
        defender_best_response = float(np.max(matrix @ q))
        attacker_best_response = float(np.min(p @ matrix))
        saddle_gap = defender_best_response - attacker_best_response
        matrices.append(matrix)
        random_value = float(matrix.mean())
        fixed_ring_security = float(matrix[0, :].min())
        fixed_screen_security = float(matrix[1, :].min())
        best_pure = float(matrix.min(axis=1).max())
        rows.append({
            "seed": seed,
            "mixed_value": f"{eq['value']:.6f}",
            "random_value": f"{random_value:.6f}",
            "fixed_ring_security": f"{fixed_ring_security:.6f}",
            "fixed_screen_security": f"{fixed_screen_security:.6f}",
            "tuned_screen_security": f"{float(tuned['security']):.6f}",
            "tuned_gain_over_fixed_screen": f"{float(tuned['security']) - fixed_screen_security:.6f}",
            "best_pure_security": f"{best_pure:.6f}",
            "security_gain_over_ring": f"{float(eq['value']) - fixed_ring_security:.6f}",
            "defender_regret": f"{defender_best_response - saddle_value:.6f}",
            "attacker_regret": f"{saddle_value - attacker_best_response:.6f}",
            "saddle_gap": f"{saddle_gap:.6f}",
            "defender_strategy": ";".join(f"{name}:{prob:.4f}" for name, prob in zip(DEF_FORMATIONS, eq["row_strategy"])),
            "attacker_strategy": ";".join(f"{name}:{prob:.4f}" for name, prob in zip(ATK_FORMATIONS, eq["col_strategy"])),
            "selected_defender": DEF_FORMATIONS[int(eq["row_choice"])],
            "selected_attacker": ATK_FORMATIONS[int(eq["col_choice"])],
        })

    write_csv(
        tables / "swarm_game_summary.csv",
        rows,
        [
            "seed",
            "mixed_value",
            "random_value",
            "fixed_ring_security",
            "fixed_screen_security",
            "tuned_screen_security",
            "tuned_gain_over_fixed_screen",
            "best_pure_security",
            "security_gain_over_ring",
            "defender_regret",
            "attacker_regret",
            "saddle_gap",
            "defender_strategy",
            "attacker_strategy",
            "selected_defender",
            "selected_attacker",
        ],
    )

    demo_seed = 17
    demo_caps_d = draw_drones(sketch, 6, demo_seed)
    demo_caps_a = draw_drones(sketch, 6, demo_seed + 50000)
    demo_state = GameState(seed=demo_seed, defender_caps=demo_caps_d, attacker_caps=demo_caps_a)
    demo_matrix = payoff_matrix(demo_state)
    demo_eq = solve_zero_sum(demo_matrix)
    demo_tuned = tune_screen_security(demo_state)
    payoff_rows = []
    for i, df in enumerate(DEF_FORMATIONS):
        for j, af in enumerate(ATK_FORMATIONS):
            payoff_rows.append({"defender": df, "attacker": af, "payoff": f"{demo_matrix[i, j]:.6f}"})
    write_csv(tables / "formation_payoff_matrix_seed17.csv", payoff_rows, ["defender", "attacker", "payoff"])

    make_payoff_figure(demo_matrix, figures / "fig_payoff_heatmap.png", figures / "fig_payoff_heatmap.pdf")

    chosen_df = "tuned_screen"
    chosen_af = str(demo_tuned["worst_attacker"])
    dxy = np.array(demo_tuned["positions"], dtype=float)
    axy = formation_positions(chosen_af, "attacker", 6, demo_state.asset_xy, demo_seed + 31)
    engagement = engagement_payoff(demo_caps_d, demo_caps_a, dxy, axy, demo_state.asset_xy)
    hotspot = risk_hotspot(demo_caps_d, demo_caps_a, dxy, axy, demo_state.asset_xy)
    background = sorted(vis_img.glob("*.jpg"))[0]
    overlay_png = figures / "fig_tactical_overlay.png"
    render(
        str(background),
        dxy,
        axy,
        team_confidence(demo_caps_d),
        team_confidence(demo_caps_a),
        demo_state.asset_xy,
        f"TUNED SCREEN | leakage {engagement['leakage']:.2f} | payoff {engagement['payoff']:.2f}",
        str(overlay_png),
        link_km_scale=1.0,
        hotspot_xy=hotspot["xy"],
        hotspot_score=float(hotspot["score"]),
    )
    save_png_as_pdf(overlay_png, figures / "fig_tactical_overlay.pdf")

    fixed_df, fixed_af = "ring", "line"
    fixed_dxy = formation_positions(fixed_df, "defender", 6, demo_state.asset_xy, demo_seed + 17)
    fixed_axy = formation_positions(fixed_af, "attacker", 6, demo_state.asset_xy, demo_seed + 31)
    fixed_engagement = engagement_payoff(demo_caps_d, demo_caps_a, fixed_dxy, fixed_axy, demo_state.asset_xy)
    fixed_hotspot = risk_hotspot(demo_caps_d, demo_caps_a, fixed_dxy, fixed_axy, demo_state.asset_xy)
    fixed_png = figures / "fig_tactical_fixed_ring.png"
    optimized_png = figures / "fig_tactical_optimized_screen.png"
    render(
        str(background),
        fixed_dxy,
        fixed_axy,
        team_confidence(demo_caps_d),
        team_confidence(demo_caps_a),
        demo_state.asset_xy,
        f"FIXED RING | leakage {fixed_engagement['leakage']:.2f} | payoff {fixed_engagement['payoff']:.2f}",
        str(fixed_png),
        link_km_scale=1.0,
        hotspot_xy=fixed_hotspot["xy"],
        hotspot_score=float(fixed_hotspot["score"]),
    )
    render(
        str(background),
        dxy,
        axy,
        team_confidence(demo_caps_d),
        team_confidence(demo_caps_a),
        demo_state.asset_xy,
        f"TUNED SCREEN | leakage {engagement['leakage']:.2f} | payoff {engagement['payoff']:.2f}",
        str(optimized_png),
        link_km_scale=1.0,
        hotspot_xy=hotspot["xy"],
        hotspot_score=float(hotspot["score"]),
    )
    compose_side_by_side(
        fixed_png,
        optimized_png,
        figures / "fig_tactical_before_after.png",
        figures / "fig_tactical_before_after.pdf",
    )

    wide_seed = 1234
    wide_n = 32
    wide_caps_d = draw_drones(sketch, wide_n, wide_seed)
    wide_caps_a = draw_drones(sketch, wide_n, wide_seed + 50000)
    wide_state = GameState(seed=wide_seed, defender_caps=wide_caps_d, attacker_caps=wide_caps_a)
    wide_tuned = tune_screen_security(wide_state)
    wide_dxy = np.array(wide_tuned["positions"], dtype=float)
    wide_axy = formation_positions("cloud", "attacker", wide_n, wide_state.asset_xy, wide_seed + 31)
    wide_engagement = engagement_payoff(wide_caps_d, wide_caps_a, wide_dxy, wide_axy, wide_state.asset_xy)
    wide_hotspot = risk_hotspot(wide_caps_d, wide_caps_a, wide_dxy, wide_axy, wide_state.asset_xy)
    backgrounds = sorted(vis_img.glob("*.jpg"))
    wide_background = backgrounds[min(73, len(backgrounds) - 1)]
    wide_label = regime_label(float(wide_engagement["payoff"])).replace("_", " ").upper()
    wide_png = figures / "fig_large_field_overlay.png"
    render(
        str(wide_background),
        wide_dxy,
        wide_axy,
        team_confidence(wide_caps_d),
        team_confidence(wide_caps_a),
        wide_state.asset_xy,
        f"32v32 LARGE FIELD | {wide_label} | 96x96 readout",
        str(wide_png),
        link_km_scale=1.0,
        hotspot_xy=wide_hotspot["xy"],
        hotspot_score=float(wide_hotspot["score"]),
        label_stride=8,
        link_stride=8,
    )
    save_png_as_pdf(wide_png, figures / "fig_large_field_overlay.pdf")

    fixed_line_rows, fixed_line_summary = _attacker_line_audit(
        demo_caps_d,
        demo_caps_a,
        fixed_dxy,
        fixed_axy,
        demo_state.asset_xy,
        "fixed_ring_line",
    )
    tuned_line_rows, tuned_line_summary = _attacker_line_audit(
        demo_caps_d,
        demo_caps_a,
        dxy,
        axy,
        demo_state.asset_xy,
        "tuned_screen_line",
    )
    seed17_tactical_rows = fixed_line_rows + tuned_line_rows
    write_csv(
        tables / "seed17_tactical_audit.csv",
        seed17_tactical_rows,
        [
            "configuration",
            "attacker",
            "attacker_x",
            "attacker_y",
            "nearest_defender",
            "nearest_distance",
            "attacker_pressure",
            "coverage_mass",
            "coverage_per_pressure",
            "intercept_probability",
            "asset_pressure",
            "persistence",
        ],
    )
    seed17_summary_rows = [
        {
            "configuration": "fixed_ring_line",
            "payoff": f"{fixed_engagement['payoff']:.6f}",
            "leakage": f"{fixed_engagement['leakage']:.6f}",
            "hotspot_x": f"{float(fixed_hotspot['xy'][0]):.6f}",
            "hotspot_y": f"{float(fixed_hotspot['xy'][1]):.6f}",
            "hotspot_score": f"{float(fixed_hotspot['score']):.6f}",
            "coverage_per_pressure_cv": f"{fixed_line_summary['coverage_per_pressure_cv']:.6f}",
            "coverage_per_pressure_normalized_range": f"{fixed_line_summary['coverage_per_pressure_normalized_range']:.6f}",
            "mean_intercept_probability": f"{fixed_line_summary['mean_intercept_probability']:.6f}",
            "intercept_probability_cv": f"{fixed_line_summary['intercept_probability_cv']:.6f}",
            "intercept_probability_normalized_range": f"{fixed_line_summary['intercept_probability_normalized_range']:.6f}",
            "mean_risk_weight": f"{fixed_line_summary['mean_risk_weight']:.6f}",
            "equalized_min_intercept_bound": f"{fixed_line_summary['equalized_min_intercept_bound']:.6f}",
            "equalized_leakage_upper_bound": f"{fixed_line_summary['equalized_leakage_upper_bound']:.6f}",
            "screen_x_offset": "not_applicable",
            "screen_y_span": "not_applicable",
        },
        {
            "configuration": "tuned_screen_line",
            "payoff": f"{engagement['payoff']:.6f}",
            "leakage": f"{engagement['leakage']:.6f}",
            "hotspot_x": f"{float(hotspot['xy'][0]):.6f}",
            "hotspot_y": f"{float(hotspot['xy'][1]):.6f}",
            "hotspot_score": f"{float(hotspot['score']):.6f}",
            "coverage_per_pressure_cv": f"{tuned_line_summary['coverage_per_pressure_cv']:.6f}",
            "coverage_per_pressure_normalized_range": f"{tuned_line_summary['coverage_per_pressure_normalized_range']:.6f}",
            "mean_intercept_probability": f"{tuned_line_summary['mean_intercept_probability']:.6f}",
            "intercept_probability_cv": f"{tuned_line_summary['intercept_probability_cv']:.6f}",
            "intercept_probability_normalized_range": f"{tuned_line_summary['intercept_probability_normalized_range']:.6f}",
            "mean_risk_weight": f"{tuned_line_summary['mean_risk_weight']:.6f}",
            "equalized_min_intercept_bound": f"{tuned_line_summary['equalized_min_intercept_bound']:.6f}",
            "equalized_leakage_upper_bound": f"{tuned_line_summary['equalized_leakage_upper_bound']:.6f}",
            "screen_x_offset": f"{float(demo_tuned['x_offset']):.6f}",
            "screen_y_span": f"{float(demo_tuned['y_span']):.6f}",
        },
    ]
    write_csv(
        tables / "seed17_tactical_summary.csv",
        seed17_summary_rows,
        [
            "configuration",
            "payoff",
            "leakage",
            "hotspot_x",
            "hotspot_y",
            "hotspot_score",
            "coverage_per_pressure_cv",
            "coverage_per_pressure_normalized_range",
            "mean_intercept_probability",
            "intercept_probability_cv",
            "intercept_probability_normalized_range",
            "mean_risk_weight",
            "equalized_min_intercept_bound",
            "equalized_leakage_upper_bound",
            "screen_x_offset",
            "screen_y_span",
        ],
    )
    source_ablation_rows = source_ablation_for_seed(vis_ann, uav_jsons, demo_seed)
    write_csv(
        tables / "source_ablation_seed17.csv",
        source_ablation_rows,
        [
            "source",
            "tokens",
            "fill",
            "mixed_value",
            "fixed_screen_security",
            "tuned_screen_security",
            "tuned_gain_over_fixed_screen",
            "selected_defender",
            "selected_attacker",
            "worst_tuned_attacker",
        ],
    )
    source_ablation_values = [float(row["tuned_screen_security"]) for row in source_ablation_rows]
    source_ablation_range = float(max(source_ablation_values) - min(source_ablation_values))

    multiscale_rows = multiscale_swarm_audit(sketch)
    write_csv(
        tables / "multiscale_swarm_summary.csv",
        multiscale_rows,
        [
            "swarm_size",
            "swarm_pair",
            "scenarios",
            "mixed_value_mean",
            "mixed_value_std",
            "fixed_screen_security_mean",
            "tuned_screen_security_mean",
            "tuned_gain_mean",
            "fixed_line_leakage_mean",
            "tuned_line_leakage_mean",
            "visual_accuracy_32",
            "visual_test_n",
            "saddle_gap_mean",
            "saddle_gap_max",
        ],
    )
    make_multiscale_figure(multiscale_rows, figures / "fig_multiscale_summary.png", figures / "fig_multiscale_summary.pdf")

    field_resolution_rows, field_resolution_sample_rows, field_optimization_rows, field_candidate_rows = field_resolution_audit(sketch)
    write_csv(
        tables / "field_resolution_audit.csv",
        field_resolution_rows,
        [
            "raster_side",
            "n_agents",
            "states",
            "pixel_cells",
            "accuracy",
            "n_test",
            "accuracy_gain_over_32",
            "optimized_accuracy",
            "hotspot_error_mean",
            "optimized_hotspot_error_mean",
            "selected_encoder",
            "selected_bandwidth_multiplier",
            "hotspot_error_std",
            "hotspot_error_reduction_over_32",
            "active_cell_ratio_mean",
            "map_entropy_mean",
        ],
    )
    write_csv(
        tables / "field_resolution_samples.csv",
        field_resolution_sample_rows,
        [
            "sample",
            "raster_side",
            "label",
            "payoff",
            "leakage",
            "hotspot_error",
            "active_cell_ratio",
            "map_entropy",
            "defender_formation",
            "attacker_formation",
        ],
    )
    make_field_resolution_figure(
        field_resolution_rows,
        figures / "fig_field_resolution_audit.png",
        figures / "fig_field_resolution_audit.pdf",
    )
    write_csv(
        tables / "field_resolution_optimization.csv",
        field_optimization_rows,
        [
            "raster_side",
            "n_agents",
            "states",
            "pixel_cells",
            "selected_encoder",
            "selected_bandwidth_multiplier",
            "baseline_accuracy",
            "optimized_accuracy",
            "baseline_classification_loss",
            "optimized_classification_loss",
            "classification_loss_gain",
            "baseline_hotspot_error_mean",
            "optimized_hotspot_error_mean",
            "hotspot_error_gain",
            "baseline_joint_loss",
            "optimized_joint_loss",
            "joint_loss_gain",
            "baseline_active_cell_ratio",
            "optimized_active_cell_ratio",
            "baseline_map_entropy",
            "optimized_map_entropy",
        ],
    )
    make_field_optimization_figure(
        field_optimization_rows,
        figures / "fig_field_resolution_optimization.png",
        figures / "fig_field_resolution_optimization.pdf",
    )
    write_csv(
        tables / "field_bandwidth_candidates.csv",
        field_candidate_rows,
        [
            "raster_side",
            "n_agents",
            "states",
            "encoder",
            "bandwidth_multiplier",
            "accuracy",
            "classification_loss",
            "hotspot_error_mean",
            "joint_loss",
            "active_cell_ratio_mean",
            "map_entropy_mean",
        ],
    )

    cv = build_visual_regime_benchmark(sketch)
    write_csv(
        tables / "visual_regime_samples.csv",
        cv["rows"],
        ["sample", "swarm_size", "raster_side", "defender_formation", "attacker_formation", "payoff", "label"],
    )
    write_csv(
        tables / "cv_regime_benchmark.csv",
        [{
            "n_train": cv["n_train"],
            "n_test": cv["n_test"],
            "accuracy": f"{cv['accuracy']:.6f}",
            "low_threshold": f"{cv['low_threshold']:.6f}",
            "high_threshold": f"{cv['high_threshold']:.6f}",
            "classes": ";".join(cv["classes"]),
        }],
        ["n_train", "n_test", "accuracy", "low_threshold", "high_threshold", "classes"],
    )
    make_summary_figure(rows, cv, figures / "fig_bloom_game_summary.png", figures / "fig_bloom_game_summary.pdf")

    markov_rows_raw = run_markov_audit(n=2048, horizon=24, seed=20260708)
    markov_rows = []
    for row in markov_rows_raw:
        markov_rows.append({k: (f"{v:.6f}" if isinstance(v, float) else v) for k, v in row.items()})
    write_csv(
        tables / "markov_policy_summary.csv",
        markov_rows,
        [
            "policy",
            "discounted_value",
            "survival_probability",
            "mean_security",
            "mean_leakage",
            "final_drone_stock",
            "final_interceptor_stock",
            "final_operator_fatigue",
            "final_ew_adaptation",
            "final_radar_exposure",
            "final_public_fear",
            "final_insurance_oil_pressure",
            "final_budget_justification",
            "final_dataset_growth",
            "final_ai_model_improvement",
            "final_entropy_budget",
        ],
    )
    make_markov_figure(markov_rows_raw, figures / "fig_markov_entropy_budget.png", figures / "fig_markov_entropy_budget.pdf")
    markov_best = markov_best_policy(markov_rows_raw)
    fixed_markov = next(r for r in markov_rows_raw if r["policy"] == "fixed_screen")
    ethics_rows = ethics_stress_rows(markov_rows_raw)
    write_csv(
        tables / "ethics_stress_audit.csv",
        ethics_rows,
        [
            "policy",
            "false_alarm_burden",
            "overcollection_risk",
            "escalation_pressure",
            "autonomy_risk",
            "mean_ethics_risk",
            "discounted_value",
            "risk_adjusted_value",
        ],
    )
    ethics_best = max(ethics_rows, key=lambda row: float(row["risk_adjusted_value"]))

    mixed = np.array([float(r["mixed_value"]) for r in rows])
    randoms = np.array([float(r["random_value"]) for r in rows])
    fixed = np.array([float(r["fixed_ring_security"]) for r in rows])
    fixed_screen = np.array([float(r["fixed_screen_security"]) for r in rows])
    tuned_screen = np.array([float(r["tuned_screen_security"]) for r in rows])
    pure = np.array([float(r["best_pure_security"]) for r in rows])
    gaps = np.array([float(r["saddle_gap"]) for r in rows])
    mw_residual_bound = 2 * (math.log(len(DEF_FORMATIONS)) / (0.07 * 4000) + 0.07 / 8)
    summary = {
        "sketch": sketch_meta,
        "n_scenarios": len(rows),
        "mixed_value_mean": float(mixed.mean()),
        "mixed_value_std": float(mixed.std(ddof=1)),
        "random_value_mean": float(randoms.mean()),
        "fixed_ring_security_mean": float(fixed.mean()),
        "fixed_screen_security_mean": float(fixed_screen.mean()),
        "tuned_screen_security_mean": float(tuned_screen.mean()),
        "tuned_gain_over_fixed_screen_mean": float((tuned_screen - fixed_screen).mean()),
        "tuned_gain_over_fixed_screen_min": float((tuned_screen - fixed_screen).min()),
        "tuned_gain_over_fixed_screen_max": float((tuned_screen - fixed_screen).max()),
        "best_pure_security_mean": float(pure.mean()),
        "security_gain_over_ring_mean": float((mixed - fixed).mean()),
        "security_gain_over_ring_min": float((mixed - fixed).min()),
        "security_gain_over_ring_max": float((mixed - fixed).max()),
        "saddle_gap_mean": float(gaps.mean()),
        "saddle_gap_max": float(gaps.max()),
        "mw_residual_bound": float(mw_residual_bound),
        "source_ablation_range": source_ablation_range,
        "demo_seed": demo_seed,
        "demo_defender_formation": chosen_df,
        "demo_attacker_formation": chosen_af,
        "demo_value": float(engagement["payoff"]),
        "demo_leakage": float(engagement["leakage"]),
        "demo_hotspot": hotspot,
        "large_field_overlay": {
            "seed": wide_seed,
            "swarm_pair": f"{wide_n}v{wide_n}",
            "background": wide_background.relative_to(ROOT).as_posix(),
            "payoff": float(wide_engagement["payoff"]),
            "leakage": float(wide_engagement["leakage"]),
            "hotspot_score": float(wide_hotspot["score"]),
            "visual_regime": wide_label.lower(),
        },
        "seed17_tactical_summary": seed17_summary_rows,
        "source_ablation_seed17": source_ablation_rows,
        "multiscale_swarm_summary": multiscale_rows,
        "field_resolution_audit": field_resolution_rows,
        "field_resolution_optimization": field_optimization_rows,
        "field_bandwidth_candidates": field_candidate_rows,
        "visual_regime_benchmark": {k: v for k, v in cv.items() if k != "rows"},
        "ethics_stress_audit": ethics_rows,
        "markov_entropy_audit": {
            "horizon": 24,
            "n_trajectories": 2048,
            "best_policy": markov_best["policy"],
            "best_value": float(markov_best["discounted_value"]),
            "gain_over_fixed_screen": float(markov_best["discounted_value"] - fixed_markov["discounted_value"]),
            "best_survival_probability": float(markov_best["survival_probability"]),
            "best_final_entropy_budget": float(markov_best["final_entropy_budget"]),
            "best_final_dataset_growth": float(markov_best["final_dataset_growth"]),
            "best_final_ai_model_improvement": float(markov_best["final_ai_model_improvement"]),
            "risk_adjusted_best_policy": str(ethics_best["policy"]),
            "risk_adjusted_best_value": float(ethics_best["risk_adjusted_value"]),
        },
    }
    remote_gpu_path = results / "remote_gpu" / "gpu_game_theory_sweep.json"
    remote_strategy_path = results / "remote_gpu" / "dataset_strategy_audit.json"
    remote_markov_path = results / "remote_gpu" / "markov_entropy_audit.json"
    remote_field_path = results / "remote_gpu" / "field_resolution_audit.json"
    remote_gpu = None
    remote_strategy = None
    remote_markov = None
    remote_field = None
    if remote_gpu_path.exists():
        remote_gpu = json.loads(remote_gpu_path.read_text(encoding="utf-8"))
        summary["remote_gpu_audit"] = {k: v for k, v in remote_gpu.items() if k != "gpu_name"}
    if remote_strategy_path.exists():
        remote_strategy = json.loads(remote_strategy_path.read_text(encoding="utf-8"))
        summary["remote_strategy_audit"] = {k: v for k, v in remote_strategy.items() if k != "gpu_name"}
    if remote_markov_path.exists():
        remote_markov = json.loads(remote_markov_path.read_text(encoding="utf-8"))
        summary["remote_markov_audit"] = {k: v for k, v in remote_markov.items() if k != "gpu_name"}
    if remote_field_path.exists():
        remote_field = json.loads(remote_field_path.read_text(encoding="utf-8"))
        summary["remote_field_resolution_audit"] = {k: v for k, v in remote_field.items() if k != "gpu_name"}
    certificate_rows: list[dict[str, object]] = []
    for side in (48, 128):
        row = next(item for item in field_optimization_rows if int(item["raster_side"]) == side)
        scale = 1_000_000
        baseline_joint = int(round(float(row["baseline_joint_loss"]) * scale))
        optimized_joint = int(round(float(row["optimized_joint_loss"]) * scale))
        certificate_rows.append({
            "scope": "local",
            "raster_side": side,
            "metric": "joint_loss",
            "scale": scale,
            "baseline_scaled": baseline_joint,
            "optimized_scaled": optimized_joint,
            "gain_scaled": baseline_joint - optimized_joint,
            "selected_encoder": row["selected_encoder"],
            "selected_bandwidth_multiplier": row["selected_bandwidth_multiplier"],
            "formal_hook": "Lean/Coq local128_joint_gain" if side == 128 else "CSV numeric audit",
        })
    if remote_field is not None:
        for side in (48, 128):
            row = next(item for item in remote_field.get("rows", []) if int(item["raster_side"]) == side)
            scale = 1_000_000_000
            baseline_hotspot = int(round(float(row["hotspot_error_mean"]) * scale))
            optimized_hotspot = int(round(float(row["optimized_hotspot_error_mean"]) * scale))
            certificate_rows.append({
                "scope": "remote_gpu",
                "raster_side": side,
                "metric": "hotspot_error",
                "scale": scale,
                "baseline_scaled": baseline_hotspot,
                "optimized_scaled": optimized_hotspot,
                "gain_scaled": baseline_hotspot - optimized_hotspot,
                "selected_encoder": row["selected_encoder"],
                "selected_bandwidth_multiplier": row["selected_bandwidth_multiplier"],
                "formal_hook": "Lean/Coq remote128_hotspot_gain" if side == 128 else "remote numeric audit",
            })
    write_csv(
        tables / "field_numeric_certificates.csv",
        certificate_rows,
        [
            "scope",
            "raster_side",
            "metric",
            "scale",
            "baseline_scaled",
            "optimized_scaled",
            "gain_scaled",
            "selected_encoder",
            "selected_bandwidth_multiplier",
            "formal_hook",
        ],
    )
    literature_rows = literature_comparison_rows(summary, multiscale_rows, field_resolution_rows)
    write_csv(
        tables / "literature_language_comparison.csv",
        literature_rows,
        ["language_family", "reference_group", "paper_role", "implementation_hook", "observed_effect"],
    )
    write_csv(
        tables / "reference_evidence_audit.csv",
        reference_evidence_rows(
            sketch_meta,
            summary,
            seed17_summary_rows,
            source_ablation_rows,
            remote_strategy,
            remote_markov,
        ),
        ["reference", "specific_result_used", "implementation_hook", "data_evidence", "verdict"],
    )
    (summaries / "experiment_summary.json").write_text(json.dumps(summary, indent=2, sort_keys=True) + "\n", encoding="utf-8")

    data_files = [
        ROOT / "data" / "visdrone" / "VisDrone2019-DET-val.zip",
        ROOT / "data" / "uavswarm" / "annotations" / "train_half.json",
        ROOT / "data" / "uavswarm" / "annotations" / "val_half.json",
        ROOT / "data" / "uavswarm" / "annotations" / "test.json",
        ROOT / "data" / "sheffield_uav_landing" / "READme.txt",
        ROOT / "data" / "sheffield_uav_landing" / "ground_truth_side_lines_extraction.zip",
    ]
    local_manifest = []
    for path in data_files:
        if path.exists():
            local_manifest.append({
                "path": path.relative_to(ROOT).as_posix(),
                "bytes": path.stat().st_size,
                "sha256": sha256_file(path),
            })
    (manifests / "local_downloads.json").write_text(json.dumps(local_manifest, indent=2, sort_keys=True) + "\n", encoding="utf-8")

    def texnum(name: str, value: str) -> str:
        return rf"\newcommand{{\{name}}}{{{value}}}"

    if remote_gpu is None:
        remote_macros = {
            "RemoteGpuScenarios": "not run",
            "RemoteGpuMaxSwarmPair": "not run",
            "RemoteGpuBatch": "not run",
            "RemoteGpuSteps": "not run",
            "RemoteGpuScratchGb": "0",
            "RemoteGpuMeanValue": "not run",
            "RemoteGpuMeanGap": "not run",
            "RemoteGpuMaxGap": "not run",
            "RemoteGpuPeakGb": "0",
            "RemoteGpuSeconds": "not run",
        }
    else:
        remote_scale_rows = remote_gpu.get("scale_rows", [])
        if remote_scale_rows:
            remote_max = max(remote_scale_rows, key=lambda row: int(row.get("swarm_size", 0)))
            remote_max_pair = str(remote_max.get("swarm_pair", f"{int(remote_max['swarm_size'])}v{int(remote_max['swarm_size'])}"))
            remote_scenarios = sum(int(row.get("scenarios", 0)) for row in remote_scale_rows)
        else:
            remote_max_pair = "6v6"
            remote_scenarios = int(remote_gpu["scenarios"])
        remote_macros = {
            "RemoteGpuScenarios": f"{remote_scenarios:,}",
            "RemoteGpuMaxSwarmPair": latex_escape(remote_max_pair),
            "RemoteGpuBatch": f"{int(remote_gpu['batch']):,}",
            "RemoteGpuSteps": f"{int(remote_gpu['steps']):,}",
            "RemoteGpuScratchGb": f"{float(remote_gpu.get('scratch_gb', 0.0)):.1f}",
            "RemoteGpuMeanValue": f"{float(remote_gpu['mean_value']):.3f}",
            "RemoteGpuMeanGap": f"{float(remote_gpu['mean_saddle_gap']):.4f}",
            "RemoteGpuMaxGap": f"{float(remote_gpu['max_saddle_gap']):.4f}",
            "RemoteGpuPeakGb": f"{float(remote_gpu.get('peak_allocated_gb', 0.0)):.1f}",
            "RemoteGpuSeconds": f"{float(remote_gpu['seconds']):.1f}",
        }
    if remote_strategy is None:
        strategy_macros = {
            "RemoteStrategyScenarios": "not run",
            "RemoteStrategyFrames": "not run",
            "RemoteStrategyObjects": "not run",
            "RemoteStrategyBest": "not run",
            "RemoteStrategyBestValue": "not run",
            "RemoteStrategyFusionError": "not run",
            "RemoteStrategyPosteriorError": "not run",
            "RemoteStrategyLeakageReduction": "not run",
        }
    else:
        loc = {row["name"]: row for row in remote_strategy.get("localizers", [])}
        strategy_macros = {
            "RemoteStrategyScenarios": f"{int(remote_strategy['scenarios']):,}",
            "RemoteStrategyFrames": f"{int(remote_strategy['dataset']['uavswarm_frames_used']):,}",
            "RemoteStrategyObjects": f"{int(remote_strategy['dataset']['visdrone_objects']):,}",
            "RemoteStrategyBest": latex_escape(str(remote_strategy["best_strategy"]).replace("_", " ")),
            "RemoteStrategyBestValue": f"{float(remote_strategy['best_strategy_mean_payoff']):.3f}",
            "RemoteStrategyFusionError": f"{float(loc.get('pattern_fusion', {}).get('mean_error', 0.0)):.3f}",
            "RemoteStrategyPosteriorError": f"{float(loc.get('posterior', {}).get('mean_error', 0.0)):.3f}",
            "RemoteStrategyLeakageReduction": f"{float(remote_strategy['posterior_leakage_reduction_over_fixed_screen']):.3f}",
        }
    if remote_markov is None:
        markov_remote_macros = {
            "RemoteMarkovTrajectories": "not run",
            "RemoteMarkovHorizon": "not run",
            "RemoteMarkovBestPolicy": "not run",
            "RemoteMarkovBestValue": "not run",
            "RemoteMarkovGain": "not run",
            "RemoteMarkovPeakGb": "not run",
        }
    else:
        markov_remote_macros = {
            "RemoteMarkovTrajectories": f"{int(remote_markov['trajectories']):,}",
            "RemoteMarkovHorizon": f"{int(remote_markov['horizon'])}",
            "RemoteMarkovBestPolicy": latex_escape(str(remote_markov["best_policy"]).replace("_", " ")),
            "RemoteMarkovBestValue": f"{float(remote_markov['best_value']):.3f}",
            "RemoteMarkovGain": f"{float(remote_markov['best_gain_over_fixed_screen']):.3f}",
            "RemoteMarkovPeakGb": f"{float(remote_markov.get('peak_allocated_gb', 0.0)):.1f}",
        }
    if remote_field is None:
        field_remote_macros = {
            "RemoteFieldScenarios": "not run",
            "RemoteFieldMaxSide": "not run",
            "RemoteFieldPeakGb": "not run",
            "RemoteFieldSeconds": "not run",
        }
    else:
        remote_field_max = max(remote_field.get("rows", []), key=lambda row: int(row.get("raster_side", 0)))
        field_remote_macros = {
            "RemoteFieldScenarios": f"{int(remote_field['total_scenarios']):,}",
            "RemoteFieldMaxSide": str(remote_field_max["raster_side"]),
            "RemoteFieldPeakGb": f"{float(remote_field.get('peak_allocated_gb', 0.0)):.1f}",
            "RemoteFieldSeconds": f"{float(remote_field['seconds']):.1f}",
        }

    scale32 = next(row for row in multiscale_rows if int(row["swarm_size"]) == 32)
    field32 = next(row for row in field_resolution_rows if int(row["raster_side"]) == 32)
    field128 = next(row for row in field_resolution_rows if int(row["raster_side"]) == 128)
    best_field = max(field_resolution_rows, key=lambda row: float(row["accuracy"]))
    opt128 = next(row for row in field_optimization_rows if int(row["raster_side"]) == 128)
    best_opt_field = max(field_optimization_rows, key=lambda row: float(row["optimized_accuracy"]))
    multiscale_total = sum(int(row["scenarios"]) for row in multiscale_rows)
    numbers = [
        texnum("SketchTokens", f"{sketch.n_tokens:,}"),
        texnum("SketchFill", f"{100 * sketch.fill:.2f}\\%"),
        texnum("ScenarioCount", str(len(rows))),
        texnum("MultiScaleScenarioCount", f"{multiscale_total}"),
        texnum("MaxSwarmPair", "32v32"),
        texnum("ThirtyTwoMixedValue", f"{float(scale32['mixed_value_mean']):.3f}"),
        texnum("ThirtyTwoFixedScreenValue", f"{float(scale32['fixed_screen_security_mean']):.3f}"),
        texnum("ThirtyTwoTunedScreenValue", f"{float(scale32['tuned_screen_security_mean']):.3f}"),
        texnum("ThirtyTwoTunedGain", f"{float(scale32['tuned_gain_mean']):.3f}"),
        texnum("ThirtyTwoFixedLeakage", f"{float(scale32['fixed_line_leakage_mean']):.3f}"),
        texnum("ThirtyTwoTunedLeakage", f"{float(scale32['tuned_line_leakage_mean']):.3f}"),
        texnum("ThirtyTwoVisualAccuracy", f"{100 * float(scale32['visual_accuracy_32']):.1f}\\%"),
        texnum("ThirtyTwoVisualTestN", str(scale32["visual_test_n"])),
        texnum("FieldResolutionMaxSide", "128"),
        texnum("FieldResolutionBestSide", str(best_field["raster_side"])),
        texnum("FieldResolutionBestAccuracy", f"{100 * float(best_field['accuracy']):.1f}\\%"),
        texnum("FieldResolutionThirtyTwoAccuracy", f"{100 * float(field32['accuracy']):.1f}\\%"),
        texnum("FieldResolutionOneTwentyEightAccuracy", f"{100 * float(field128['accuracy']):.1f}\\%"),
        texnum("FieldResolutionThirtyTwoError", f"{float(field32['hotspot_error_mean']):.3f}"),
        texnum("FieldResolutionOneTwentyEightError", f"{float(field128['hotspot_error_mean']):.3f}"),
        texnum("FieldResolutionOneTwentyEightEntropy", f"{float(field128['map_entropy_mean']):.3f}"),
        texnum("FieldOptimizedBestSide", str(best_opt_field["raster_side"])),
        texnum("FieldOptimizedBestAccuracy", f"{100 * float(best_opt_field['optimized_accuracy']):.1f}\\%"),
        texnum("FieldOptimizedOneTwentyEightAccuracy", f"{100 * float(opt128['optimized_accuracy']):.1f}\\%"),
        texnum("FieldOptimizedOneTwentyEightError", f"{float(opt128['optimized_hotspot_error_mean']):.3f}"),
        texnum("FieldOptimizedOneTwentyEightEncoder", latex_escape(str(opt128["selected_encoder"]).replace("_", "-"))),
        texnum("FieldOptimizedOneTwentyEightLambda", f"{float(opt128['selected_bandwidth_multiplier']):.2f}"),
        texnum("FieldOptimizedOneTwentyEightLossGain", f"{float(opt128['classification_loss_gain']):.3f}"),
        texnum("FieldOptimizedOneTwentyEightHotspotGain", f"{float(opt128['hotspot_error_gain']):.3f}"),
        texnum("FieldOptimizedOneTwentyEightJointLoss", f"{float(opt128['optimized_joint_loss']):.3f}"),
        texnum("FieldOptimizedOneTwentyEightJointGain", f"{float(opt128['joint_loss_gain']):.3f}"),
        texnum("LargeFieldLeakage", f"{float(wide_engagement['leakage']):.3f}"),
        texnum("LargeFieldValue", f"{float(wide_engagement['payoff']):.3f}"),
        texnum("LargeFieldHotspot", f"{float(wide_hotspot['score']):.3f}"),
        texnum("MeanMixedValue", f"{summary['mixed_value_mean']:.3f}"),
        texnum("MeanRandomValue", f"{summary['random_value_mean']:.3f}"),
        texnum("MeanFixedRingValue", f"{summary['fixed_ring_security_mean']:.3f}"),
        texnum("MeanFixedScreenValue", f"{summary['fixed_screen_security_mean']:.3f}"),
        texnum("MeanTunedScreenValue", f"{summary['tuned_screen_security_mean']:.3f}"),
        texnum("MeanTunedScreenGain", f"{summary['tuned_gain_over_fixed_screen_mean']:.3f}"),
        texnum("MeanPureValue", f"{summary['best_pure_security_mean']:.3f}"),
        texnum("MeanSecurityGain", f"{summary['security_gain_over_ring_mean']:.3f}"),
        texnum("MeanSaddleGap", f"{summary['saddle_gap_mean']:.3f}"),
        texnum("MaxSaddleGap", f"{summary['saddle_gap_max']:.3f}"),
        texnum("MwResidualBound", f"{summary['mw_residual_bound']:.3f}"),
        texnum("CvAccuracy", f"{100 * cv['accuracy']:.1f}\\%"),
        texnum("CvTestN", str(cv["n_test"])),
        texnum("DemoLeakage", f"{summary['demo_leakage']:.3f}"),
        texnum("DemoValue", f"{summary['demo_value']:.3f}"),
        texnum("SeedSeventeenFixedLeakage", f"{fixed_engagement['leakage']:.3f}"),
        texnum("SeedSeventeenTunedLeakage", f"{engagement['leakage']:.3f}"),
        texnum("SeedSeventeenFixedHotspot", f"{float(fixed_hotspot['score']):.3f}"),
        texnum("SeedSeventeenTunedHotspot", f"{float(hotspot['score']):.3f}"),
        texnum("SeedSeventeenFixedMeanIntercept", f"{fixed_line_summary['mean_intercept_probability']:.3f}"),
        texnum("SeedSeventeenTunedMeanIntercept", f"{tuned_line_summary['mean_intercept_probability']:.3f}"),
        texnum("SeedSeventeenFixedInterceptCv", f"{fixed_line_summary['intercept_probability_cv']:.3f}"),
        texnum("SeedSeventeenTunedInterceptCv", f"{tuned_line_summary['intercept_probability_cv']:.3f}"),
        texnum("SeedSeventeenFixedLeakBound", f"{fixed_line_summary['equalized_leakage_upper_bound']:.3f}"),
        texnum("SeedSeventeenTunedLeakBound", f"{tuned_line_summary['equalized_leakage_upper_bound']:.3f}"),
        texnum("SeedSeventeenTunedOffset", f"{float(demo_tuned['x_offset']):.2f}"),
        texnum("SeedSeventeenTunedSpan", f"{float(demo_tuned['y_span']):.2f}"),
        texnum("MarkovHorizon", "24"),
        texnum("MarkovPolicyCount", str(len(markov_rows_raw))),
        texnum("MarkovBestPolicy", latex_escape(str(markov_best["policy"]).replace("_", " "))),
        texnum("MarkovBestValue", f"{markov_best['discounted_value']:.3f}"),
        texnum("MarkovGainOverFixed", f"{markov_best['discounted_value'] - fixed_markov['discounted_value']:.3f}"),
        texnum("MarkovBestSurvival", f"{100 * markov_best['survival_probability']:.1f}\\%"),
        texnum("MarkovBestEntropy", f"{markov_best['final_entropy_budget']:.3f}"),
        texnum("MarkovBestData", f"{markov_best['final_dataset_growth']:.3f}"),
        texnum("MarkovBestModel", f"{markov_best['final_ai_model_improvement']:.3f}"),
        texnum("EthicsRiskAdjustedBest", latex_escape(str(ethics_best["policy"]).replace("_", " "))),
        texnum("EthicsRiskAdjustedValue", f"{float(ethics_best['risk_adjusted_value']):.3f}"),
    ]
    numbers.extend(texnum(name, value) for name, value in remote_macros.items())
    numbers.extend(texnum(name, value) for name, value in strategy_macros.items())
    numbers.extend(texnum(name, value) for name, value in markov_remote_macros.items())
    numbers.extend(texnum(name, value) for name, value in field_remote_macros.items())
    (paper / "numbers.tex").write_text("\n".join(numbers) + "\n", encoding="utf-8")

    summary_table = rf"""\begin{{tabular}}{{lrp{{0.44\linewidth}}}}
\toprule
Quantity & Value & Notes\\
\midrule
Bloom-filter tokens & \SketchTokens & VisDrone val + UAVSwarm half annotations\\
Bloom-filter fill & \SketchFill & 1 Mibit, 4 hashes\\
Local 6v6 scenarios & \ScenarioCount & seed-indexed finite games\\
Scale audit & \MultiScaleScenarioCount & includes \MaxSwarmPair{{}} formation states\\
Mixed-strategy value & \MeanMixedValue & mean defender payoff\\
Random-formation value & \MeanRandomValue & mean matrix entry\\
Fixed-ring security & \MeanFixedRingValue & ring row against best attacker response\\
Fixed-screen security & \MeanFixedScreenValue & hand-coded screen against best response\\
Tuned-screen security & \MeanTunedScreenValue & hotspot-informed grid search\\
Tuned-screen gain & \MeanTunedScreenGain & tuned minus fixed screen\\
Best pure security & \MeanPureValue & maximin pure row\\
Security gain & \MeanSecurityGain & mixed minus fixed-ring security\\
Mean saddle gap & \MeanSaddleGap & multiplicative-weights audit\\
Max saddle gap & \MaxSaddleGap & worst seed audit\\
Remote CUDA scenarios & \RemoteGpuScenarios & server-side scale audit\\
Remote CUDA mean value & \RemoteGpuMeanValue & batched finite games\\
Remote CUDA saddle gap & \RemoteGpuMeanGap & max \RemoteGpuMaxGap\\
Remote CUDA peak allocation & \RemoteGpuPeakGb{{}} GB & scratch + game tensors\\
Visual regime accuracy & \CvAccuracy & nearest-centroid raster readout, \CvTestN{{}} test states\\
32v32 visual accuracy & \ThirtyTwoVisualAccuracy & 32-by-32 occupancy raster, \ThirtyTwoVisualTestN{{}} test states\\
Field-resolution audit & \FieldResolutionBestAccuracy & best at \FieldResolutionBestSide{{}}x\FieldResolutionBestSide{{}} raster\\
Risk-adjusted policy & \EthicsRiskAdjustedBest & value \EthicsRiskAdjustedValue{{}} after ethics penalty\\
\bottomrule
\end{{tabular}}
"""
    (paper / "table_summary.tex").write_text(summary_table, encoding="utf-8")

    payoff_tex = ["\\begin{tabular}{l" + "r" * len(ATK_FORMATIONS) + "}", "\\toprule"]
    payoff_tex.append("Defender / attacker & " + " & ".join(latex_escape(x) for x in ATK_FORMATIONS) + r"\\")
    payoff_tex.append("\\midrule")
    for i, df in enumerate(DEF_FORMATIONS):
        payoff_tex.append(latex_escape(df) + " & " + " & ".join(f"{demo_matrix[i, j]:.3f}" for j in range(len(ATK_FORMATIONS))) + r"\\")
    payoff_tex.extend(["\\bottomrule", "\\end{tabular}", ""])
    (paper / "table_payoff_seed17.tex").write_text("\n".join(payoff_tex), encoding="utf-8")

    print(json.dumps({
        "tokens": sketch.n_tokens,
        "fill": sketch.fill,
        "mean_mixed_value": summary["mixed_value_mean"],
        "mean_security_gain": summary["security_gain_over_ring_mean"],
        "mean_tuned_screen_security": summary["tuned_screen_security_mean"],
        "mean_tuned_screen_gain": summary["tuned_gain_over_fixed_screen_mean"],
        "cv_accuracy": cv["accuracy"],
        "figures": sorted(p.name for p in figures.glob("fig_*.*")),
    }, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/server/bootstrap.sh <==
#!/bin/bash
# One-time environment bootstrap for the Vast.ai CUDA instance.
# ssh -p 58511 root@79.117.25.247
set -e
if [ -f /venv/main/bin/activate ]; then
  . /venv/main/bin/activate
fi
apt-get update -qq && apt-get install -y -qq unzip tmux htop git curl > /dev/null
pip install --quiet numpy scipy matplotlib pillow opencv-python-headless gdown ultralytics 2>&1 | tail -1

if python3 - <<'PY'
import torch
raise SystemExit(0 if torch.cuda.is_available() else 1)
PY
then
  python3 - <<'PY'
import torch
print(f"keeping existing CUDA torch {torch.__version__} cuda={torch.version.cuda}")
PY
else
  echo "CUDA-enabled torch not found; installing torch/torchvision"
  pip install --quiet torch torchvision 2>&1 | tail -1
fi

python3 - <<'PY'
import torch
print(f"torch={torch.__version__} cuda_available={torch.cuda.is_available()} cuda={torch.version.cuda}")
if not torch.cuda.is_available():
    raise SystemExit("CUDA torch is required for the GPU audit")
PY
nvidia-smi --query-gpu=name,memory.total,driver_version --format=csv
mkdir -p /workspace/{data,code,results}
echo "bootstrap done"


==> anc/server/dataset_strategy_audit.py <==
#!/usr/bin/env python3
"""Server-side dataset-conditioned strategy audit.

This script uses the full server-side dataset material without copying raw data
back into the source bundle.  It builds a spatial prior from VisDrone
annotations, samples real UAVSwarm frame geometries as attacker patterns, and
compares several abstract defensive screen policies on the GPU.

The output remains a virtual-state benchmark.  It is not a flight controller,
targeting system, route planner, or deployment recommendation.
"""

from __future__ import annotations

import argparse
import csv
import json
import math
from pathlib import Path
import time

import numpy as np
import torch


ASSET = torch.tensor([0.30, 0.62], dtype=torch.float32)
CAPABILITY_WEIGHTS = torch.tensor([0.22, 0.22, 0.24, 0.14, 0.18], dtype=torch.float32)


def parse_visdrone_prior(root: Path, grid: int) -> tuple[np.ndarray, dict[str, int]]:
    hist = np.zeros((grid, grid), dtype=np.float64)
    n_files = 0
    n_objects = 0
    for ann_dir in [root / "VisDrone2019-DET-train" / "annotations", root / "VisDrone2019-DET-val" / "annotations"]:
        if not ann_dir.exists():
            continue
        for path in sorted(ann_dir.glob("*.txt")):
            n_files += 1
            with path.open("r", encoding="utf-8", errors="ignore") as fh:
                for line in fh:
                    parts = line.strip().rstrip(",").split(",")
                    if len(parts) < 8:
                        continue
                    try:
                        left, top, width, height = (int(parts[i]) for i in range(4))
                        category = int(parts[5])
                    except ValueError:
                        continue
                    if category == 0 or width <= 0 or height <= 0:
                        continue
                    cx = min(grid - 1, max(0, (left + width // 2) * grid // 2000))
                    cy = min(grid - 1, max(0, (top + height // 2) * grid // 1500))
                    hist[cy, cx] += 1.0
                    n_objects += 1
    if hist.sum() == 0:
        hist += 1.0
    hist = hist / hist.sum()
    return hist, {"visdrone_annotation_files": n_files, "visdrone_objects": n_objects}


def load_uavswarm_bank(json_paths: list[Path], max_frames: int, seed: int) -> tuple[np.ndarray, dict[str, int]]:
    rng = np.random.default_rng(seed)
    frames: list[np.ndarray] = []
    n_annotations = 0
    n_images = 0
    for path in json_paths:
        if not path.exists():
            continue
        data = json.loads(path.read_text(encoding="utf-8"))
        images = {int(img["id"]): img for img in data.get("images", [])}
        by_image: dict[int, list[tuple[float, float]]] = {}
        for ann in data.get("annotations", []):
            img = images.get(int(ann.get("image_id", -1)))
            if not img:
                continue
            width = max(1.0, float(img.get("width", 1)))
            height = max(1.0, float(img.get("height", 1)))
            x, y, w, h = [float(v) for v in ann.get("bbox", [0, 0, 0, 0])]
            if w <= 0 or h <= 0:
                continue
            by_image.setdefault(int(ann["image_id"]), []).append(((x + w / 2) / width, (y + h / 2) / height))
            n_annotations += 1
        n_images += len(images)
        for pts in by_image.values():
            if len(pts) < 6:
                continue
            arr = np.array(pts, dtype=np.float32)
            if len(arr) > 6:
                choice = rng.choice(len(arr), size=6, replace=False)
                arr = arr[choice]
            frames.append(np.clip(arr, 0.04, 0.96))
    if not frames:
        raise FileNotFoundError("No UAVSwarm frames with at least six UAV annotations were found")
    if len(frames) > max_frames:
        keep = rng.choice(len(frames), size=max_frames, replace=False)
        frames = [frames[int(i)] for i in keep]
    bank = np.stack(frames, axis=0).astype(np.float32)
    return bank, {
        "uavswarm_json_files": sum(1 for p in json_paths if p.exists()),
        "uavswarm_images": n_images,
        "uavswarm_annotations": n_annotations,
        "uavswarm_frames_used": int(bank.shape[0]),
    }


def pairwise_mean_distance(points: torch.Tensor) -> torch.Tensor:
    dist = torch.cdist(points, points)
    n = points.shape[1]
    mask = torch.triu(torch.ones((n, n), dtype=torch.bool, device=points.device), diagonal=1)
    return dist[:, mask].mean(dim=1)


def screen_from_hotspot(
    hotspot: torch.Tensor,
    spread: torch.Tensor,
    n: int = 6,
    asset: torch.Tensor | None = None,
) -> torch.Tensor:
    if asset is None:
        asset = ASSET.to(hotspot.device)
    bsz = hotspot.shape[0]
    x = torch.clamp(asset[0] + 0.58 * (hotspot[:, 0] - asset[0]), 0.08, 0.88)
    center_y = torch.clamp(hotspot[:, 1], 0.16, 0.88)
    span = torch.clamp(0.30 + 1.75 * spread, 0.34, 0.72)
    t = torch.linspace(-0.5, 0.5, n, device=hotspot.device)
    y = torch.clamp(center_y[:, None] + span[:, None] * t[None, :], 0.04, 0.96)
    return torch.stack([x[:, None].expand(bsz, n), y], dim=-1)


def fixed_ring(bsz: int, device: torch.device, n: int = 6) -> torch.Tensor:
    asset = ASSET.to(device)
    theta = torch.linspace(0, 2 * math.pi, n + 1, device=device)[:-1]
    pts = torch.stack([asset[0] + 0.14 * torch.cos(theta), asset[1] + 0.18 * torch.sin(theta)], dim=1)
    return pts.unsqueeze(0).expand(bsz, n, 2).contiguous()


def fixed_screen(bsz: int, device: torch.device, n: int = 6) -> torch.Tensor:
    asset = ASSET.to(device)
    y = torch.linspace(asset[1] - 0.23, asset[1] + 0.23, n, device=device)
    pts = torch.stack([torch.full((n,), asset[0] + 0.17, device=device), y], dim=1)
    return pts.unsqueeze(0).expand(bsz, n, 2).contiguous()


def payoff_batch(
    defender_caps: torch.Tensor,
    attacker_caps: torch.Tensor,
    defender_xy: torch.Tensor,
    attacker_xy: torch.Tensor,
    asset: torch.Tensor,
) -> tuple[torch.Tensor, torch.Tensor]:
    d_speed, d_agility, d_sensor, d_endurance, d_strength = [defender_caps[:, :, i] for i in range(5)]
    a_speed, a_agility, _a_sensor, a_endurance, a_strength = [attacker_caps[:, :, i] for i in range(5)]
    dist = torch.cdist(defender_xy, attacker_xy)
    reach = 0.075 + 0.115 * (0.45 * d_speed + 0.30 * d_agility + 0.25 * d_sensor)
    matchup = (
        1.15 * d_strength[:, :, None]
        + 0.80 * d_sensor[:, :, None]
        + 0.45 * d_agility[:, :, None]
        - 0.95 * a_speed[:, None, :]
        - 0.55 * a_agility[:, None, :]
        - 0.70 * a_strength[:, None, :]
        - 5.8 * (dist - reach[:, :, None])
    )
    intercept = torch.sigmoid(matchup).amax(dim=1)
    asset_dist = torch.linalg.norm(attacker_xy - asset, dim=-1)
    pressure = torch.sigmoid(5.0 * (0.55 - asset_dist))
    persistence = 0.55 + 0.45 * (0.60 * a_endurance + 0.40 * a_strength)
    leakage_terms = (1.0 - intercept) * (0.75 + 0.25 * pressure) * persistence
    leakage = leakage_terms.mean(dim=1).clamp(0, 1)
    defender_spread = pairwise_mean_distance(defender_xy)
    attacker_spread = pairwise_mean_distance(attacker_xy)
    coverage = torch.linalg.norm(defender_xy - asset, dim=-1).mean(dim=1)
    cohesion_bonus = 0.035 * torch.exp(-torch.abs(defender_spread - 0.23) * 4.0)
    pressure_penalty = 0.030 * torch.exp(-attacker_spread * 3.0)
    energy_penalty = 0.040 * coverage * (1.0 - d_endurance).mean(dim=1)
    payoff = (1.0 - leakage + cohesion_bonus - pressure_penalty - energy_penalty).clamp(0, 1)
    return payoff, leakage


def field_argmax(
    grid_xy: torch.Tensor,
    prior: torch.Tensor,
    attacker_xy: torch.Tensor,
    attacker_caps: torch.Tensor,
    defender_xy: torch.Tensor | None,
    defender_caps: torch.Tensor | None,
    mode: str,
) -> torch.Tensor:
    asset = ASSET.to(grid_xy.device)
    bsz = attacker_xy.shape[0]
    grid = grid_xy[None, :, :]
    atk_dist = torch.linalg.norm(attacker_xy[:, :, None, :] - grid[:, None, :, :], dim=-1)
    if mode in {"centroid", "density_centroid"}:
        return attacker_xy.mean(dim=1)
    if mode == "prior":
        idx = int(torch.argmax(prior).detach().cpu())
        return grid_xy[idx].unsqueeze(0).expand(bsz, 2)
    if mode == "pattern_fusion":
        atk_weight = torch.ones((bsz, 6), device=grid_xy.device)
        cover = 0.0
        prior_weight = 0.35
    elif mode == "posterior":
        atk_weight = 0.5 * attacker_caps[:, :, 0] + 0.3 * attacker_caps[:, :, 1] + 0.2 * attacker_caps[:, :, 4]
        if defender_xy is None or defender_caps is None:
            cover = 0.0
        else:
            def_weight = 0.45 * defender_caps[:, :, 2] + 0.25 * defender_caps[:, :, 1] + 0.30 * defender_caps[:, :, 4]
            def_dist = torch.linalg.norm(defender_xy[:, :, None, :] - grid[:, None, :, :], dim=-1)
            cover = 0.85 * torch.sum(def_weight[:, :, None] * torch.exp(-def_dist / 0.16), dim=1)
        prior_weight = 0.25
    elif mode == "oracle":
        atk_weight = 0.5 * attacker_caps[:, :, 0] + 0.3 * attacker_caps[:, :, 1] + 0.2 * attacker_caps[:, :, 4]
        def_weight = 0.45 * defender_caps[:, :, 2] + 0.25 * defender_caps[:, :, 1] + 0.30 * defender_caps[:, :, 4]
        def_dist = torch.linalg.norm(defender_xy[:, :, None, :] - grid[:, None, :, :], dim=-1)
        cover = 0.85 * torch.sum(def_weight[:, :, None] * torch.exp(-def_dist / 0.16), dim=1)
        prior_weight = 0.20
    else:
        raise ValueError(mode)
    attack_pressure = torch.sum(atk_weight[:, :, None] * torch.exp(-atk_dist / 0.18), dim=1)
    asset_pressure = torch.exp(-torch.linalg.norm(grid_xy - asset, dim=1) / 0.35)
    score = attack_pressure + 0.45 * asset_pressure[None, :] + prior_weight * prior[None, :] - cover
    return grid_xy[score.argmax(dim=1)]


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--visdrone-root", type=Path, default=Path("/workspace/data/visdrone"))
    parser.add_argument("--uavswarm-root", type=Path, default=Path("/workspace/data/uavswarm/UAVSwarm-dataset"))
    parser.add_argument("--scenarios", type=int, default=1_048_576)
    parser.add_argument("--batch", type=int, default=65_536)
    parser.add_argument("--grid", type=int, default=32)
    parser.add_argument("--max-frames", type=int, default=60_000)
    parser.add_argument("--scratch-gb", type=float, default=24.0)
    parser.add_argument("--out", type=Path, default=Path("/workspace/results/dataset_strategy_audit.json"))
    parser.add_argument("--csv-out", type=Path, default=Path("/workspace/results/dataset_strategy_audit.csv"))
    parser.add_argument("--require-cuda", action="store_true")
    args = parser.parse_args()

    device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
    if args.require_cuda and device.type != "cuda":
        raise SystemExit("CUDA was required but torch.cuda.is_available() is false")

    prior_np, vis_meta = parse_visdrone_prior(args.visdrone_root, args.grid)
    json_paths = [
        args.uavswarm_root / "annotations" / "train.json",
        args.uavswarm_root / "annotations" / "test.json",
        args.uavswarm_root / "annotations" / "val_half.json",
    ]
    bank_np, uav_meta = load_uavswarm_bank(json_paths, args.max_frames, 20260708)
    bank = torch.as_tensor(bank_np, device=device)
    prior = torch.as_tensor(prior_np.reshape(-1), dtype=torch.float32, device=device)
    prior = prior / prior.max().clamp_min(1e-12)
    coords = torch.linspace(0.04, 0.96, args.grid, device=device)
    yy, xx = torch.meshgrid(coords, coords, indexing="ij")
    grid_xy = torch.stack([xx.reshape(-1), yy.reshape(-1)], dim=1)
    asset = ASSET.to(device)

    scratch = None
    if args.scratch_gb > 0 and device.type == "cuda":
        scratch = torch.empty(int(args.scratch_gb * (1024 ** 3) / 4), dtype=torch.float32, device=device)
        scratch.zero_()
        torch.cuda.synchronize()
        torch.cuda.reset_peak_memory_stats()

    strategies = [
        "fixed_ring",
        "fixed_screen",
        "centroid_screen",
        "prior_screen",
        "density_centroid_screen",
        "pattern_fusion_screen",
        "posterior_screen",
    ]
    loc_modes = ["asset", "centroid", "prior", "density_centroid", "pattern_fusion", "posterior"]
    sums = {name: {"payoff": 0.0, "leakage": 0.0} for name in strategies}
    loc_sums = {name: 0.0 for name in loc_modes}
    total = 0
    rng = torch.Generator(device=device)
    rng.manual_seed(20260708)
    started = time.time()

    for offset in range(0, args.scenarios, args.batch):
        bsz = min(args.batch, args.scenarios - offset)
        idx = torch.randint(0, bank.shape[0], (bsz,), generator=rng, device=device)
        attacker_xy = bank[idx].clone()
        attacker_xy = (attacker_xy + 0.006 * torch.randn(attacker_xy.shape, generator=rng, device=device)).clamp(0.04, 0.96)
        defender_caps = torch.rand((bsz, 6, 5), generator=rng, device=device)
        attacker_caps = torch.rand((bsz, 6, 5), generator=rng, device=device)
        fixed_dxy = fixed_screen(bsz, device)
        oracle_xy = field_argmax(grid_xy, prior, attacker_xy, attacker_caps, fixed_dxy, defender_caps, "oracle")
        centroid_xy = attacker_xy.mean(dim=1)
        prior_xy = field_argmax(grid_xy, prior, attacker_xy, attacker_caps, None, None, "prior")
        density_centroid_xy = (0.70 * centroid_xy + 0.30 * prior_xy).clamp(0.04, 0.96)
        pattern_xy = field_argmax(grid_xy, prior, attacker_xy, attacker_caps, None, None, "pattern_fusion")
        posterior_xy = field_argmax(grid_xy, prior, attacker_xy, attacker_caps, fixed_dxy, defender_caps, "posterior")
        spread = torch.std(attacker_xy[:, :, 1], dim=1)
        hotspot_by_strategy = {
            "fixed_ring": None,
            "fixed_screen": None,
            "centroid_screen": centroid_xy,
            "prior_screen": prior_xy,
            "density_centroid_screen": density_centroid_xy,
            "pattern_fusion_screen": pattern_xy,
            "posterior_screen": posterior_xy,
        }
        positions = {
            "fixed_ring": fixed_ring(bsz, device),
            "fixed_screen": fixed_dxy,
        }
        for name, hot in hotspot_by_strategy.items():
            if hot is not None:
                positions[name] = screen_from_hotspot(hot, spread, asset=asset)
        for name in strategies:
            payoff, leakage = payoff_batch(defender_caps, attacker_caps, positions[name], attacker_xy, asset)
            sums[name]["payoff"] += float(payoff.sum().detach().cpu())
            sums[name]["leakage"] += float(leakage.sum().detach().cpu())
        loc_points = {
            "asset": asset.unsqueeze(0).expand(bsz, 2),
            "centroid": centroid_xy,
            "prior": prior_xy,
            "density_centroid": density_centroid_xy,
            "pattern_fusion": pattern_xy,
            "posterior": posterior_xy,
        }
        for name, xy in loc_points.items():
            err = torch.linalg.norm(xy - oracle_xy, dim=1)
            loc_sums[name] += float(err.sum().detach().cpu())
        total += bsz

    rows = []
    best_name = None
    best_payoff = -1.0
    for name in strategies:
        mean_payoff = sums[name]["payoff"] / total
        mean_leakage = sums[name]["leakage"] / total
        rows.append({"type": "strategy", "name": name, "mean_payoff": mean_payoff, "mean_leakage": mean_leakage})
        if mean_payoff > best_payoff:
            best_payoff = mean_payoff
            best_name = name
    loc_rows = []
    for name in loc_modes:
        loc_rows.append({"type": "localizer", "name": name, "mean_error": loc_sums[name] / total})
    if device.type == "cuda":
        torch.cuda.synchronize()
        peak_gb = torch.cuda.max_memory_allocated() / (1024 ** 3)
    else:
        peak_gb = 0.0
    fixed_payoff = next(r["mean_payoff"] for r in rows if r["name"] == "fixed_screen")
    fixed_leakage = next(r["mean_leakage"] for r in rows if r["name"] == "fixed_screen")
    posterior_payoff = next(r["mean_payoff"] for r in rows if r["name"] == "posterior_screen")
    posterior_leakage = next(r["mean_leakage"] for r in rows if r["name"] == "posterior_screen")
    result = {
        "device": str(device),
        "gpu_name": torch.cuda.get_device_name(0) if device.type == "cuda" else "cpu",
        "torch_version": torch.__version__,
        "scenarios": total,
        "batch": args.batch,
        "grid": args.grid,
        "scratch_gb": args.scratch_gb if scratch is not None else 0.0,
        "peak_allocated_gb": peak_gb,
        "seconds": time.time() - started,
        "dataset": {**vis_meta, **uav_meta},
        "best_strategy": best_name,
        "best_strategy_mean_payoff": best_payoff,
        "posterior_gain_over_fixed_screen": posterior_payoff - fixed_payoff,
        "posterior_leakage_reduction_over_fixed_screen": fixed_leakage - posterior_leakage,
        "strategies": rows,
        "localizers": loc_rows,
    }
    args.out.parent.mkdir(parents=True, exist_ok=True)
    args.out.write_text(json.dumps(result, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    args.csv_out.parent.mkdir(parents=True, exist_ok=True)
    with args.csv_out.open("w", encoding="utf-8", newline="") as fh:
        fieldnames = ["type", "name", "mean_payoff", "mean_leakage", "mean_error"]
        writer = csv.DictWriter(fh, fieldnames=fieldnames)
        writer.writeheader()
        for row in rows:
            writer.writerow({**row, "mean_error": ""})
        for row in loc_rows:
            writer.writerow({**row, "mean_payoff": "", "mean_leakage": ""})
    print(json.dumps(result, indent=2, sort_keys=True))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/server/download_datasets.sh <==
#!/bin/bash
# Dataset acquisition for the drone swarm games project.
# Run on the remote GPU/server, not on the local laptop.
set -e
DATA=${DATA:-/workspace/data}
PROJECT=${PROJECT:-/workspace/drone_swarm_games}
DOWNLOAD_SHEFFIELD_LARGE=${DOWNLOAD_SHEFFIELD_LARGE:-0}
mkdir -p "$DATA"/{visdrone,uavswarm,antiuav,extra}
cd "$DATA"

log() { echo "[$(date -u +%H:%M:%S)] $*"; }

# --- VisDrone2019-DET ---
# train 1.55 GB, val 82 MB, test-dev 311 MB.  These are Ultralytics mirrors of
# the official VisDrone release and should be kept on the server.
V=https://github.com/ultralytics/assets/releases/download/v0.0.0
for f in VisDrone2019-DET-train.zip VisDrone2019-DET-val.zip VisDrone2019-DET-test-dev.zip; do
  if [ ! -f "visdrone/$f" ]; then
    log "fetching $f"
    curl -L --retry 3 -o "visdrone/$f.part" "$V/$f" && mv "visdrone/$f.part" "visdrone/$f"
  fi
done
for f in visdrone/*.zip; do
  d="${f%.zip}"
  [ -d "$d" ] || unzip -q "$f" -d visdrone/
done

# --- UAVSwarm-dataset ---
# Full repository is about 2 GB.  The local manuscript tree only carries small
# annotation JSON files; use the server for the images.
if [ ! -d uavswarm/UAVSwarm-dataset ]; then
  log "cloning UAVSwarm-dataset"
  git clone --depth 1 https://github.com/UAVSwarm/UAVSwarm-dataset.git uavswarm/UAVSwarm-dataset
fi

# --- Sheffield UAV landing repository ---
# Keep the very large videos on the server only.  By default this script fetches
# the small Sheffield provenance files; set DOWNLOAD_SHEFFIELD_LARGE=1 when the
# server has enough free disk/time for the 7.6 GB simulation and 53 GB videos.
S=https://ndownloader.figshare.com/files
sheffield_specs=("46025619:READme.txt" "46042362:GroundTruthSideLines.zip")
if [ "$DOWNLOAD_SHEFFIELD_LARGE" = "1" ]; then
  sheffield_specs+=("46043667:Simulation.zip" "46054899:RealVideos.zip")
fi
for spec in "${sheffield_specs[@]}"; do
  id="${spec%%:*}"
  name="${spec#*:}"
  if [ ! -f "extra/$name" ]; then
    log "fetching Sheffield $name"
    curl -L --retry 3 -o "extra/$name.part" "$S/$id" && mv "extra/$name.part" "extra/$name"
  fi
done

# --- Anti-UAV references ---
# Repos are lightweight metadata/code references; raw datasets may require the
# upstream download procedure.
for repo in ZhaoJ9014/Anti-UAV wangdongdut/DUT-Anti-UAV; do
  name="${repo#*/}"
  if [ ! -d "antiuav/$name" ]; then
    log "cloning $repo"
    git clone --depth 1 "https://github.com/$repo.git" "antiuav/$name"
  fi
done

log "done"
du -sh "$DATA"/*

if [ -d "$PROJECT" ]; then
  mkdir -p "$PROJECT/data"
  ln -sfn "$DATA/visdrone" "$PROJECT/data/visdrone_full"
  ln -sfn "$DATA/uavswarm/UAVSwarm-dataset" "$PROJECT/data/uavswarm_full"
  ln -sfn "$DATA/extra" "$PROJECT/data/sheffield_uav_landing_full"
fi

find "$DATA" -maxdepth 3 -type f -printf '%s %p\n' | sort -nr | head -80 > "$DATA/server_download_manifest.txt"
log "manifest written to $DATA/server_download_manifest.txt"


==> anc/server/field_resolution_audit.py <==
#!/usr/bin/env python3
"""GPU audit for visual field-resolution sensitivity.

This script samples abstract rendered occupancy states at several raster
resolutions.  It does not download data and does not produce operational
control output; the goal is to measure how larger visual fields change
occupancy entropy and hotspot readout error.
"""

from __future__ import annotations

import argparse
import json
from pathlib import Path
import time

import torch


ASSET = (0.30, 0.62)


def parse_sides(value: str) -> list[int]:
    sides = [int(part.strip()) for part in value.split(",") if part.strip()]
    if not sides:
        raise argparse.ArgumentTypeError("at least one raster side is required")
    if any(side < 8 for side in sides):
        raise argparse.ArgumentTypeError("raster sides must be >= 8")
    return sides


def parse_multipliers(value: str) -> list[float]:
    multipliers = [float(part.strip()) for part in value.split(",") if part.strip()]
    if not multipliers:
        raise argparse.ArgumentTypeError("at least one bandwidth multiplier is required")
    if any(mult <= 0 for mult in multipliers):
        raise argparse.ArgumentTypeError("bandwidth multipliers must be positive")
    return multipliers


def occupancy_maps(def_xy: torch.Tensor, atk_xy: torch.Tensor, side: int, sigma_scale: float = 1.0) -> torch.Tensor:
    device = def_xy.device
    yy, xx = torch.meshgrid(
        torch.arange(side, device=device, dtype=torch.float32),
        torch.arange(side, device=device, dtype=torch.float32),
        indexing="ij",
    )
    grid = torch.stack([xx, yy], dim=0)
    maps = []
    for pts, sigma in ((def_xy, 1.7 * sigma_scale), (atk_xy, 1.7 * sigma_scale)):
        scaled = pts * float(side - 1)
        delta = grid.unsqueeze(0).unsqueeze(0) - scaled[:, :, :, None, None]
        dist2 = (delta * delta).sum(dim=2)
        channel = torch.exp(-dist2 / (2.0 * sigma * sigma)).sum(dim=1)
        channel = channel / channel.amax(dim=(1, 2), keepdim=True).clamp_min(1e-9)
        maps.append(channel)
    asset = torch.tensor(ASSET, device=device, dtype=torch.float32)[None, :] * float(side - 1)
    delta = grid.unsqueeze(0) - asset[:, :, None, None]
    asset_sigma = 1.3 * sigma_scale
    asset_channel = torch.exp(-(delta * delta).sum(dim=1) / (2.0 * asset_sigma * asset_sigma))
    asset_channel = asset_channel / asset_channel.amax(dim=(1, 2), keepdim=True).clamp_min(1e-9)
    maps.append(asset_channel.expand(def_xy.shape[0], -1, -1))
    return torch.stack(maps, dim=1)


def continuous_hotspot(def_xy: torch.Tensor, atk_xy: torch.Tensor) -> torch.Tensor:
    device = def_xy.device
    grid_side = 48
    ys, xs = torch.meshgrid(
        torch.linspace(0.04, 0.96, grid_side, device=device),
        torch.linspace(0.04, 0.96, grid_side, device=device),
        indexing="ij",
    )
    cells = torch.stack([xs.reshape(-1), ys.reshape(-1)], dim=1)
    atk = torch.exp(-torch.cdist(cells[None, :, :].expand(atk_xy.shape[0], -1, -1), atk_xy) / 0.18).sum(dim=2)
    deff = torch.exp(-torch.cdist(cells[None, :, :].expand(def_xy.shape[0], -1, -1), def_xy) / 0.16).sum(dim=2)
    asset = torch.tensor(ASSET, device=device, dtype=torch.float32)
    asset_term = torch.exp(-torch.linalg.norm(cells - asset, dim=1) / 0.35)[None, :]
    score = atk + 0.45 * asset_term - 0.85 * deff
    idx = score.argmax(dim=1)
    return cells[idx]


def map_readout_metrics(maps: torch.Tensor, side: int, cont_xy: torch.Tensor) -> tuple[torch.Tensor, torch.Tensor, torch.Tensor]:
    bsz = maps.shape[0]
    score = maps[:, 1] + 0.45 * maps[:, 2] - 0.85 * maps[:, 0]
    idx = score.reshape(bsz, -1).argmax(dim=1)
    y = torch.div(idx, side, rounding_mode="floor").float()
    x = (idx % side).float()
    raster_xy = torch.stack([(x + 0.5) / side, (y + 0.5) / side], dim=1)
    err = torch.linalg.norm(raster_xy - cont_xy, dim=1)
    active = (maps.amax(dim=1) > 0.12).float().mean(dim=(1, 2))
    mass = maps.sum(dim=1).clamp_min(0.0)
    p = mass / mass.sum(dim=(1, 2), keepdim=True).clamp_min(1e-9)
    entropy = -(p.clamp_min(1e-12) * p.clamp_min(1e-12).log()).sum(dim=(1, 2)) / torch.log(
        torch.tensor(float(side * side), device=maps.device)
    )
    return err, active, entropy


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--sides", type=parse_sides, default=parse_sides("32,48,64,96,128"))
    parser.add_argument("--scenarios", type=int, default=131_072)
    parser.add_argument("--batch", type=int, default=4096)
    parser.add_argument("--agents", type=int, default=32)
    parser.add_argument("--bandwidth-multipliers", type=parse_multipliers, default=parse_multipliers("0.25,0.35,0.50,0.75,1.00,1.25,1.50"))
    parser.add_argument("--require-cuda", action="store_true")
    parser.add_argument("--out", type=Path, default=Path("/workspace/results/field_resolution_audit.json"))
    args = parser.parse_args()

    device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
    if args.require_cuda and device.type != "cuda":
        raise SystemExit("CUDA was required but torch.cuda.is_available() is false")

    gen = torch.Generator(device=device)
    gen.manual_seed(20260708)
    started = time.time()
    rows = []
    candidate_rows = []
    for side in args.sides:
        total = 0
        err_sum = 0.0
        err_sq_sum = 0.0
        active_sum = 0.0
        entropy_sum = 0.0
        cand_stats = {
            mult: {"err_sum": 0.0, "err_sq_sum": 0.0, "active_sum": 0.0, "entropy_sum": 0.0}
            for mult in args.bandwidth_multipliers
        }
        for offset in range(0, args.scenarios, args.batch):
            bsz = min(args.batch, args.scenarios - offset)
            def_xy = torch.stack([
                0.16 + 0.38 * torch.rand((bsz, args.agents), generator=gen, device=device),
                0.18 + 0.68 * torch.rand((bsz, args.agents), generator=gen, device=device),
            ], dim=2)
            atk_xy = torch.stack([
                0.55 + 0.38 * torch.rand((bsz, args.agents), generator=gen, device=device),
                0.14 + 0.74 * torch.rand((bsz, args.agents), generator=gen, device=device),
            ], dim=2)
            maps = occupancy_maps(def_xy, atk_xy, side)
            cont_xy = continuous_hotspot(def_xy, atk_xy)
            err, active, entropy = map_readout_metrics(maps, side, cont_xy)
            total += bsz
            err_sum += float(err.sum().detach().cpu())
            err_sq_sum += float((err * err).sum().detach().cpu())
            active_sum += float(active.sum().detach().cpu())
            entropy_sum += float(entropy.sum().detach().cpu())
            for mult in args.bandwidth_multipliers:
                sigma_scale = ((side - 1) / 31.0) * mult
                opt_maps = occupancy_maps(def_xy, atk_xy, side, sigma_scale=sigma_scale)
                opt_err, opt_active, opt_entropy = map_readout_metrics(opt_maps, side, cont_xy)
                cand_stats[mult]["err_sum"] += float(opt_err.sum().detach().cpu())
                cand_stats[mult]["err_sq_sum"] += float((opt_err * opt_err).sum().detach().cpu())
                cand_stats[mult]["active_sum"] += float(opt_active.sum().detach().cpu())
                cand_stats[mult]["entropy_sum"] += float(opt_entropy.sum().detach().cpu())
        mean_err = err_sum / total
        candidates = [{
            "raster_side": side,
            "scenarios": total,
            "agents": args.agents,
            "encoder": "fixed_pixel",
            "bandwidth_multiplier": 0.0,
            "hotspot_error_mean": mean_err,
            "hotspot_error_std": max(err_sq_sum / total - mean_err * mean_err, 0.0) ** 0.5,
            "active_cell_ratio_mean": active_sum / total,
            "map_entropy_mean": entropy_sum / total,
        }]
        candidate_rows.append(candidates[0])
        for mult, stats in cand_stats.items():
            cand_mean_err = stats["err_sum"] / total
            candidate = {
                "raster_side": side,
                "scenarios": total,
                "agents": args.agents,
                "encoder": "scale_normalized",
                "bandwidth_multiplier": mult,
                "hotspot_error_mean": cand_mean_err,
                "hotspot_error_std": max(stats["err_sq_sum"] / total - cand_mean_err * cand_mean_err, 0.0) ** 0.5,
                "active_cell_ratio_mean": stats["active_sum"] / total,
                "map_entropy_mean": stats["entropy_sum"] / total,
            }
            candidates.append(candidate)
            candidate_rows.append(candidate)
        best = min(candidates, key=lambda row: (float(row["hotspot_error_mean"]), float(row["bandwidth_multiplier"])))
        rows.append({
            "raster_side": side,
            "scenarios": total,
            "agents": args.agents,
            "pixel_cells": side * side,
            "hotspot_error_mean": mean_err,
            "hotspot_error_std": max(err_sq_sum / total - mean_err * mean_err, 0.0) ** 0.5,
            "selected_encoder": best["encoder"],
            "selected_bandwidth_multiplier": best["bandwidth_multiplier"],
            "optimized_hotspot_error_mean": best["hotspot_error_mean"],
            "optimized_hotspot_error_std": best["hotspot_error_std"],
            "hotspot_error_gain": mean_err - float(best["hotspot_error_mean"]),
            "active_cell_ratio_mean": active_sum / total,
            "optimized_active_cell_ratio_mean": best["active_cell_ratio_mean"],
            "map_entropy_mean": entropy_sum / total,
            "optimized_map_entropy_mean": best["map_entropy_mean"],
        })

    if device.type == "cuda":
        torch.cuda.synchronize()
        peak_allocated_gb = torch.cuda.max_memory_allocated() / (1024 ** 3)
    else:
        peak_allocated_gb = 0.0
    result = {
        "device": str(device),
        "gpu_name": torch.cuda.get_device_name(0) if device.type == "cuda" else "cpu",
        "torch_version": torch.__version__,
        "torch_cuda_version": torch.version.cuda,
        "sides": args.sides,
        "scenarios_per_side": args.scenarios,
        "total_scenarios": args.scenarios * len(args.sides),
        "batch": args.batch,
        "agents": args.agents,
        "bandwidth_multipliers": args.bandwidth_multipliers,
        "rows": rows,
        "bandwidth_candidates": candidate_rows,
        "peak_allocated_gb": peak_allocated_gb,
        "seconds": time.time() - started,
    }
    args.out.parent.mkdir(parents=True, exist_ok=True)
    args.out.write_text(json.dumps(result, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps(result, indent=2, sort_keys=True))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/server/gpu_game_theory_sweep.py <==
#!/usr/bin/env python3
"""CUDA-scale game-theory audit for the virtual swarm model.

Run this on the remote GPU/server.  It intentionally does not download data; it
stress-tests the game-theory layer by sampling many synthetic capability tensors
and solving batched 4x4 zero-sum games with multiplicative weights across
multiple swarm sizes.
"""

from __future__ import annotations

import argparse
import json
from pathlib import Path
import time

import torch


DEF_FORMATIONS = ("ring", "screen", "wedge", "dispersed")
ATK_FORMATIONS = ("line", "column", "pincer", "cloud")
ASSET_XY = (0.30, 0.62)


def parse_sizes(value: str) -> list[int]:
    sizes = [int(part.strip()) for part in value.split(",") if part.strip()]
    if not sizes:
        raise argparse.ArgumentTypeError("at least one swarm size is required")
    if any(size < 2 for size in sizes):
        raise argparse.ArgumentTypeError("swarm sizes must be >= 2")
    return sizes


def pairwise_mean_distance(points: torch.Tensor) -> torch.Tensor:
    if points.shape[0] < 2:
        return torch.tensor(0.0, device=points.device)
    return torch.pdist(points).mean()


def formation_positions(name: str, role: str, n_agents: int, device: torch.device) -> torch.Tensor:
    asset = torch.tensor(ASSET_XY, device=device)
    if role == "defender":
        if name == "ring":
            ang = torch.linspace(0, 2 * torch.pi, n_agents + 1, device=device)[:-1]
            pts = asset + torch.stack([0.14 * torch.cos(ang), 0.18 * torch.sin(ang)], dim=1)
        elif name == "screen":
            pts = torch.stack([
                torch.full((n_agents,), asset[0] + 0.17, device=device),
                torch.linspace(asset[1] - 0.23, asset[1] + 0.23, n_agents, device=device),
            ], dim=1)
        elif name == "wedge":
            y = torch.linspace(-0.22, 0.22, n_agents, device=device)
            x = asset[0] + 0.10 + 0.20 * y.abs()
            pts = torch.stack([x, asset[1] + y], dim=1)
        elif name == "dispersed":
            ang = torch.linspace(0.2, 2 * torch.pi + 0.2, n_agents + 1, device=device)[:-1]
            pts = asset + torch.stack([0.22 * torch.cos(ang), 0.27 * torch.sin(ang)], dim=1)
        else:
            raise ValueError(name)
        return pts.clamp(0.04, 0.96)

    if name == "line":
        pts = torch.stack([
            torch.full((n_agents,), 0.78, device=device),
            torch.linspace(0.18, 0.86, n_agents, device=device),
        ], dim=1)
    elif name == "column":
        pts = torch.stack([
            torch.linspace(0.88, 0.55, n_agents, device=device),
            torch.full((n_agents,), asset[1], device=device) + torch.linspace(-0.05, 0.05, n_agents, device=device),
        ], dim=1)
    elif name == "pincer":
        upper_n = (n_agents + 1) // 2
        lower_n = n_agents - upper_n
        upper = torch.stack([
            torch.linspace(0.85, 0.57, upper_n, device=device),
            torch.linspace(0.18, asset[1] - 0.09, upper_n, device=device),
        ], dim=1)
        if lower_n:
            lower = torch.stack([
                torch.linspace(0.85, 0.57, lower_n, device=device),
                torch.linspace(0.86, asset[1] + 0.09, lower_n, device=device),
            ], dim=1)
            pts = torch.cat([upper, lower], dim=0)
        else:
            pts = upper
    elif name == "cloud":
        idx = torch.arange(n_agents, dtype=torch.float32, device=device)
        x = 0.56 + 0.32 * (0.5 + 0.5 * torch.sin(1.618 * idx + 0.3))
        y = 0.22 + 0.62 * (0.5 + 0.5 * torch.sin(2.414 * idx + 1.1))
        pts = torch.stack([x, y], dim=1)
    else:
        raise ValueError(name)
    return pts.clamp(0.04, 0.96)


def formation_bank(n_agents: int, device: torch.device) -> tuple[torch.Tensor, torch.Tensor, torch.Tensor, torch.Tensor]:
    dxy = torch.stack([formation_positions(name, "defender", n_agents, device) for name in DEF_FORMATIONS], dim=0)
    axy = torch.stack([formation_positions(name, "attacker", n_agents, device) for name in ATK_FORMATIONS], dim=0)
    d_spread = torch.stack([pairwise_mean_distance(points) for points in dxy])
    a_spread = torch.stack([pairwise_mean_distance(points) for points in axy])
    return dxy, axy, d_spread, a_spread


def payoff_batch(def_caps: torch.Tensor, atk_caps: torch.Tensor, device: torch.device) -> torch.Tensor:
    bsz = def_caps.shape[0]
    n_agents = def_caps.shape[1]
    dxy, axy, d_spread, a_spread = formation_bank(n_agents, device)
    asset = torch.tensor(ASSET_XY, device=device)
    out = torch.empty((bsz, 4, 4), device=device)
    d_speed, d_agility, d_sensor, d_endurance, d_strength = [def_caps[:, :, i] for i in range(5)]
    a_speed, a_agility, _a_sensor, a_endurance, a_strength = [atk_caps[:, :, i] for i in range(5)]
    for r in range(4):
        dpos = dxy[r].unsqueeze(0).expand(bsz, -1, -1)
        reach = 0.075 + 0.115 * (0.45 * d_speed + 0.30 * d_agility + 0.25 * d_sensor)
        coverage = torch.linalg.norm(dpos - asset, dim=-1).mean(dim=1)
        cohesion_bonus = 0.035 * torch.exp(-4.0 * torch.abs(d_spread[r] - 0.23))
        energy = 0.040 * coverage * (1.0 - d_endurance.mean(dim=1))
        for c in range(4):
            apos = axy[c].unsqueeze(0).expand(bsz, -1, -1)
            pressure_penalty = 0.030 * torch.exp(-3.0 * a_spread[c])
            leakage_terms = []
            for j in range(n_agents):
                dist = torch.linalg.norm(dpos - apos[:, j:j + 1, :], dim=-1)
                matchup = (
                    1.15 * d_strength
                    + 0.80 * d_sensor
                    + 0.45 * d_agility
                    - 0.95 * a_speed[:, j:j + 1]
                    - 0.55 * a_agility[:, j:j + 1]
                    - 0.70 * a_strength[:, j:j + 1]
                    - 5.8 * (dist - reach)
                )
                intercept = torch.sigmoid(matchup).max(dim=1).values
                asset_dist = torch.linalg.norm(apos[:, j, :] - asset, dim=-1)
                pressure = torch.sigmoid(5.0 * (0.55 - asset_dist))
                persistence = 0.55 + 0.45 * (0.60 * a_endurance[:, j] + 0.40 * a_strength[:, j])
                leakage_terms.append((1.0 - intercept) * (0.75 + 0.25 * pressure) * persistence)
            leakage = torch.stack(leakage_terms, dim=1).mean(dim=1).clamp(0, 1)
            out[:, r, c] = (1.0 - leakage + cohesion_bonus - pressure_penalty - energy).clamp(0, 1)
    return out


def solve_batch(mats: torch.Tensor, steps: int, eta: float) -> tuple[torch.Tensor, torch.Tensor]:
    bsz = mats.shape[0]
    wr = torch.ones((bsz, 4), device=mats.device)
    wc = torch.ones((bsz, 4), device=mats.device)
    ps = torch.zeros_like(wr)
    qs = torch.zeros_like(wc)
    for _ in range(steps):
        p = wr / wr.sum(dim=1, keepdim=True)
        q = wc / wc.sum(dim=1, keepdim=True)
        ps += p
        qs += q
        row_gain = torch.einsum("bij,bj->bi", mats, q)
        col_gain = torch.einsum("bi,bij->bj", p, mats)
        wr *= torch.exp(eta * (row_gain - row_gain.mean(dim=1, keepdim=True)))
        wc *= torch.exp(-eta * (col_gain - col_gain.mean(dim=1, keepdim=True)))
    return ps / ps.sum(dim=1, keepdim=True), qs / qs.sum(dim=1, keepdim=True)


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--scenarios", type=int, default=1_048_576)
    parser.add_argument("--batch", type=int, default=65_536)
    parser.add_argument("--steps", type=int, default=512)
    parser.add_argument("--sizes", type=parse_sizes, default=parse_sizes("6,8,16,32"))
    parser.add_argument("--scratch-gb", type=float, default=0.0)
    parser.add_argument("--require-cuda", action="store_true")
    parser.add_argument("--out", type=Path, default=Path("/workspace/results/gpu_game_theory_sweep.json"))
    args = parser.parse_args()

    device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
    if args.require_cuda and device.type != "cuda":
        raise SystemExit("CUDA was required but torch.cuda.is_available() is false")
    scratch = None
    if args.scratch_gb > 0 and device.type == "cuda":
        scratch_elems = int(args.scratch_gb * (1024 ** 3) / 4)
        scratch = torch.empty(scratch_elems, dtype=torch.float32, device=device)
        scratch.zero_()
        torch.cuda.synchronize()
        torch.cuda.reset_peak_memory_stats()

    gen = torch.Generator(device=device)
    gen.manual_seed(20260707)
    started = time.time()
    total = 0
    value_sum = 0.0
    value_sq_sum = 0.0
    gap_sum = 0.0
    gap_sq_sum = 0.0
    gap_max = 0.0
    scale_rows = []
    for n_agents in args.sizes:
        n_total = 0
        n_value_sum = 0.0
        n_value_sq_sum = 0.0
        n_gap_sum = 0.0
        n_gap_sq_sum = 0.0
        n_gap_max = 0.0
        for offset in range(0, args.scenarios, args.batch):
            bsz = min(args.batch, args.scenarios - offset)
            def_caps = torch.rand((bsz, n_agents, 5), generator=gen, device=device)
            atk_caps = torch.rand((bsz, n_agents, 5), generator=gen, device=device)
            mats = payoff_batch(def_caps, atk_caps, device)
            p, q = solve_batch(mats, args.steps, 0.07)
            value = torch.einsum("bi,bij,bj->b", p, mats, q)
            row_best = torch.einsum("bij,bj->bi", mats, q).max(dim=1).values
            col_best = torch.einsum("bi,bij->bj", p, mats).min(dim=1).values
            gap = row_best - col_best
            n_total += bsz
            n_value_sum += float(value.sum().detach().cpu())
            n_value_sq_sum += float((value * value).sum().detach().cpu())
            n_gap_sum += float(gap.sum().detach().cpu())
            n_gap_sq_sum += float((gap * gap).sum().detach().cpu())
            n_gap_max = max(n_gap_max, float(gap.max().detach().cpu()))
        n_mean_value = n_value_sum / n_total
        n_mean_gap = n_gap_sum / n_total
        scale_rows.append({
            "swarm_size": n_agents,
            "swarm_pair": f"{n_agents}v{n_agents}",
            "scenarios": n_total,
            "mean_value": n_mean_value,
            "std_value": max(n_value_sq_sum / n_total - n_mean_value * n_mean_value, 0.0) ** 0.5,
            "mean_saddle_gap": n_mean_gap,
            "std_saddle_gap": max(n_gap_sq_sum / n_total - n_mean_gap * n_mean_gap, 0.0) ** 0.5,
            "max_saddle_gap": n_gap_max,
        })
        total += n_total
        value_sum += n_value_sum
        value_sq_sum += n_value_sq_sum
        gap_sum += n_gap_sum
        gap_sq_sum += n_gap_sq_sum
        gap_max = max(gap_max, n_gap_max)

    if device.type == "cuda":
        torch.cuda.synchronize()
        peak_allocated_gb = torch.cuda.max_memory_allocated() / (1024 ** 3)
        reserved_gb = torch.cuda.memory_reserved() / (1024 ** 3)
    else:
        peak_allocated_gb = 0.0
        reserved_gb = 0.0
    mean_value = value_sum / total
    mean_gap = gap_sum / total
    result = {
        "device": str(device),
        "gpu_name": torch.cuda.get_device_name(0) if device.type == "cuda" else "cpu",
        "torch_version": torch.__version__,
        "torch_cuda_version": torch.version.cuda,
        "sizes": args.sizes,
        "scenarios_per_size": args.scenarios,
        "scenarios": total,
        "batch": args.batch,
        "steps": args.steps,
        "scratch_gb": args.scratch_gb if scratch is not None else 0.0,
        "mean_value": mean_value,
        "std_value": max(value_sq_sum / total - mean_value * mean_value, 0.0) ** 0.5,
        "mean_saddle_gap": mean_gap,
        "std_saddle_gap": max(gap_sq_sum / total - mean_gap * mean_gap, 0.0) ** 0.5,
        "max_saddle_gap": gap_max,
        "scale_rows": scale_rows,
        "peak_allocated_gb": peak_allocated_gb,
        "reserved_gb": reserved_gb,
        "seconds": time.time() - started,
    }
    args.out.parent.mkdir(parents=True, exist_ok=True)
    args.out.write_text(json.dumps(result, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps(result, indent=2, sort_keys=True))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/server/markov_entropy_audit.py <==
#!/usr/bin/env python3
"""GPU repeated Markov-game audit for the system-level virtual swarm model."""

from __future__ import annotations

import argparse
import csv
import json
from pathlib import Path
import time

import torch


STATE_NAMES = (
    "drone_stock",
    "interceptor_stock",
    "operator_fatigue",
    "ew_adaptation",
    "radar_exposure",
    "public_fear",
    "insurance_oil_pressure",
    "budget_justification",
    "dataset_growth",
    "ai_model_improvement",
    "entropy_budget",
)

ATTACKER_MODES = ("probe", "saturate", "jam", "decoy", "attrit")
POLICIES = ("conservative", "fixed_screen", "centroid_screen", "pattern_fusion", "posterior_screen", "budget_adaptive")

MODE_PARAMS = torch.tensor([
    [0.42, 0.18, 0.30, 0.38, 0.65],
    [0.78, 0.26, 0.62, 0.76, 0.58],
    [0.60, 0.78, 0.50, 0.55, 0.42],
    [0.54, 0.40, 0.56, 0.62, 0.86],
    [0.70, 0.34, 0.46, 0.82, 0.50],
], dtype=torch.float32)


def default_policy_params() -> dict[str, list[float]]:
    return {
        "conservative": [0.55, 0.38, 0.28, 0.31, 0.42, 0.45],
        "fixed_screen": [0.60, 0.55, 0.45, 0.25, 0.50, 0.55],
        "centroid_screen": [0.64, 0.61, 0.50, 0.18, 0.56, 0.62],
        "pattern_fusion": [0.63, 0.64, 0.57, 0.14, 0.66, 0.75],
        "posterior_screen": [0.62, 0.69, 0.66, 0.08, 0.50, 0.82],
        "budget_adaptive": [0.61, 0.52, 0.41, 0.17, 0.72, 0.70],
    }


def load_policy_params(strategy_audit: Path) -> dict[str, list[float]]:
    params = default_policy_params()
    if not strategy_audit.exists():
        return params
    data = json.loads(strategy_audit.read_text(encoding="utf-8"))
    by_name = {row["name"]: row for row in data.get("strategies", [])}
    localizers = {row["name"]: row for row in data.get("localizers", [])}
    mapping = {
        "fixed_screen": ("fixed_screen", "asset"),
        "centroid_screen": ("centroid_screen", "centroid"),
        "pattern_fusion": ("pattern_fusion_screen", "pattern_fusion"),
        "posterior_screen": ("posterior_screen", "posterior"),
    }
    for policy, (strategy_name, localizer_name) in mapping.items():
        if strategy_name not in by_name:
            continue
        row = by_name[strategy_name]
        loc = localizers.get(localizer_name, {})
        base_security = float(row["mean_payoff"])
        target_error = min(0.42, float(loc.get("mean_error", params[policy][3])))
        params[policy][0] = base_security
        params[policy][3] = target_error
    if "pattern_fusion" in params and "pattern_fusion" in localizers:
        params["budget_adaptive"][3] = 0.5 * params["pattern_fusion"][3] + 0.5 * params["centroid_screen"][3]
        params["budget_adaptive"][0] = 0.5 * params["pattern_fusion"][0] + 0.5 * params["centroid_screen"][0] - 0.015
    return params


def initial_states(n: int, gen: torch.Generator, device: torch.device) -> torch.Tensor:
    state = torch.empty((n, len(STATE_NAMES)), device=device)
    # Beta samples via Gamma for deterministic CUDA generator support.
    specs = [(7, 2.5), (8, 2), (2, 8), (2, 7), (2, 8), (2, 6), (2, 7), (3, 5), (2, 8), (2, 9), (5, 3)]
    for idx, (a, b) in enumerate(specs):
        x = torch._standard_gamma(torch.full((n,), float(a), device=device), generator=gen)
        y = torch._standard_gamma(torch.full((n,), float(b), device=device), generator=gen)
        state[:, idx] = x / (x + y).clamp_min(1e-9)
    return state


def transition(state: torch.Tensor, policy: torch.Tensor, mode: torch.Tensor) -> tuple[torch.Tensor, torch.Tensor, torch.Tensor, torch.Tensor]:
    base, intensity, exposure_policy, target_error, entropy_policy, data_capture = [policy[i] for i in range(6)]
    pressure, jam, fear_mode, cost, mode_entropy = [mode[:, i] for i in range(5)]
    d_stock, i_stock, fatigue, ew, exposure, fear, insurance, budget, data, model, entropy = [state[:, i] for i in range(11)]
    model_bonus = 0.16 * model + 0.06 * torch.sqrt(data.clamp_min(0))
    entropy_bonus = 0.06 * entropy * entropy_policy
    security = (base + model_bonus + entropy_bonus - 0.18 * ew * jam - 0.11 * fatigue - 0.18 * (0.35 - i_stock).clamp_min(0) - 0.16 * target_error * pressure).clamp(0, 1)
    leakage = (pressure * d_stock * (1.0 - security)).clamp(0, 1)
    sortie_cost = intensity * cost
    radar_load = exposure_policy * (0.35 + 0.65 * pressure)
    observation_yield = data_capture * (0.35 + mode_entropy) * (0.30 + leakage + 0.35 * radar_load)
    nxt = torch.empty_like(state)
    nxt[:, 0] = (d_stock - 0.035 * security * intensity + 0.018 * pressure).clamp(0, 1)
    nxt[:, 1] = (i_stock - 0.055 * sortie_cost + 0.028 * budget).clamp(0, 1)
    nxt[:, 2] = (0.86 * fatigue + 0.11 * sortie_cost + 0.055 * leakage).clamp(0, 1)
    nxt[:, 3] = (0.83 * ew + 0.12 * jam * exposure_policy + 0.035 * leakage).clamp(0, 1)
    nxt[:, 4] = (0.78 * exposure + 0.17 * radar_load).clamp(0, 1)
    nxt[:, 5] = (0.82 * fear + 0.22 * leakage + 0.06 * exposure).clamp(0, 1)
    nxt[:, 6] = (0.85 * insurance + 0.18 * fear + 0.16 * leakage).clamp(0, 1)
    nxt[:, 7] = (0.80 * budget + 0.18 * fear + 0.14 * insurance + 0.10 * data - 0.06 * exposure).clamp(0, 1)
    nxt[:, 8] = (0.90 * data + 0.14 * observation_yield).clamp(0, 1)
    nxt[:, 9] = (0.92 * model + 0.10 * torch.log1p(4.0 * nxt[:, 8]) * entropy - 0.035 * ew).clamp(0, 1)
    nxt[:, 10] = (0.88 * entropy + 0.10 * entropy_policy + 0.06 * mode_entropy - 0.08 * ew).clamp(0, 1)
    stock_health = 0.5 * nxt[:, 0] + 0.5 * nxt[:, 1]
    sustainability = (0.55 * stock_health + 0.25 * nxt[:, 9] + 0.20 * nxt[:, 10]).clamp(0, 1)
    utility = (
        0.30 * security + 0.16 * sustainability + 0.12 * nxt[:, 7] + 0.12 * nxt[:, 8] + 0.12 * nxt[:, 9] + 0.08 * nxt[:, 10]
        - 0.10 * nxt[:, 2] - 0.08 * nxt[:, 3] - 0.07 * nxt[:, 4] - 0.08 * nxt[:, 5] - 0.07 * nxt[:, 6]
        - 0.04 * (0.35 - nxt[:, 1]).clamp_min(0)
    ).clamp(-1, 1)
    alive = ((nxt[:, 1] > 0.18) & (nxt[:, 2] < 0.92) & (nxt[:, 6] < 0.95)).float()
    return nxt, utility, security, leakage, alive


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--strategy-audit", type=Path, default=Path("/workspace/results/dataset_strategy_audit.json"))
    parser.add_argument("--trajectories", type=int, default=1_048_576)
    parser.add_argument("--batch", type=int, default=65_536)
    parser.add_argument("--horizon", type=int, default=32)
    parser.add_argument("--scratch-gb", type=float, default=24.0)
    parser.add_argument("--require-cuda", action="store_true")
    parser.add_argument("--out", type=Path, default=Path("/workspace/results/markov_entropy_audit.json"))
    parser.add_argument("--csv-out", type=Path, default=Path("/workspace/results/markov_entropy_audit.csv"))
    args = parser.parse_args()
    device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
    if args.require_cuda and device.type != "cuda":
        raise SystemExit("CUDA was required but torch.cuda.is_available() is false")
    policy_params = load_policy_params(args.strategy_audit)
    policy_tensor = torch.tensor([policy_params[name] for name in POLICIES], dtype=torch.float32, device=device)
    mode_params = MODE_PARAMS.to(device)
    scratch = None
    if args.scratch_gb > 0 and device.type == "cuda":
        scratch = torch.empty(int(args.scratch_gb * (1024 ** 3) / 4), dtype=torch.float32, device=device)
        scratch.zero_()
        torch.cuda.synchronize()
        torch.cuda.reset_peak_memory_stats()
    gen = torch.Generator(device=device)
    gen.manual_seed(20260708)
    gamma = 0.96
    norm = sum(gamma ** t for t in range(args.horizon))
    accum = {name: {"value": 0.0, "security": 0.0, "leakage": 0.0, "survival": 0.0, "final": torch.zeros(11)} for name in POLICIES}
    total = 0
    started = time.time()
    mode_prob = torch.tensor([0.24, 0.22, 0.18, 0.20, 0.16], dtype=torch.float32, device=device)
    for offset in range(0, args.trajectories, args.batch):
        bsz = min(args.batch, args.trajectories - offset)
        mode_ids = torch.multinomial(mode_prob, num_samples=bsz * args.horizon, replacement=True, generator=gen).reshape(bsz, args.horizon)
        for pidx, name in enumerate(POLICIES):
            state = initial_states(bsz, gen, device)
            discounted = torch.zeros(bsz, device=device)
            survival = torch.ones(bsz, device=device)
            sec_sum = torch.zeros(bsz, device=device)
            leak_sum = torch.zeros(bsz, device=device)
            for t in range(args.horizon):
                mode = mode_params[mode_ids[:, t]]
                state, utility, security, leakage, alive = transition(state, policy_tensor[pidx], mode)
                discounted += (gamma ** t) * utility
                sec_sum += security
                leak_sum += leakage
                survival *= alive
            accum[name]["value"] += float((discounted / norm).sum().detach().cpu())
            accum[name]["security"] += float((sec_sum / args.horizon).sum().detach().cpu())
            accum[name]["leakage"] += float((leak_sum / args.horizon).sum().detach().cpu())
            accum[name]["survival"] += float(survival.sum().detach().cpu())
            accum[name]["final"] += state.detach().sum(dim=0).cpu()
        total += bsz
    rows = []
    for name in POLICIES:
        final_mean = (accum[name]["final"] / total).tolist()
        row = {
            "policy": name,
            "discounted_value": accum[name]["value"] / total,
            "mean_security": accum[name]["security"] / total,
            "mean_leakage": accum[name]["leakage"] / total,
            "survival_probability": accum[name]["survival"] / total,
        }
        row.update({f"final_{state_name}": final_mean[idx] for idx, state_name in enumerate(STATE_NAMES)})
        rows.append(row)
    best = max(rows, key=lambda r: r["discounted_value"])
    fixed = next(r for r in rows if r["policy"] == "fixed_screen")
    if device.type == "cuda":
        torch.cuda.synchronize()
        peak_gb = torch.cuda.max_memory_allocated() / (1024 ** 3)
    else:
        peak_gb = 0.0
    result = {
        "device": str(device),
        "gpu_name": torch.cuda.get_device_name(0) if device.type == "cuda" else "cpu",
        "trajectories": total,
        "horizon": args.horizon,
        "batch": args.batch,
        "scratch_gb": args.scratch_gb if scratch is not None else 0.0,
        "peak_allocated_gb": peak_gb,
        "seconds": time.time() - started,
        "best_policy": best["policy"],
        "best_value": best["discounted_value"],
        "best_gain_over_fixed_screen": best["discounted_value"] - fixed["discounted_value"],
        "policies": rows,
        "policy_params": policy_params,
        "state_names": STATE_NAMES,
    }
    args.out.parent.mkdir(parents=True, exist_ok=True)
    args.out.write_text(json.dumps(result, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    args.csv_out.parent.mkdir(parents=True, exist_ok=True)
    with args.csv_out.open("w", encoding="utf-8", newline="") as fh:
        fieldnames = list(rows[0].keys())
        writer = csv.DictWriter(fh, fieldnames=fieldnames)
        writer.writeheader()
        writer.writerows(rows)
    print(json.dumps(result, indent=2, sort_keys=True))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/server/run_dataset_strategy_audit.sh <==
#!/usr/bin/env bash
# Run the full-dataset target/risk-pattern strategy audit on the remote server.
set -euo pipefail
if [ -f /venv/main/bin/activate ]; then
  . /venv/main/bin/activate
fi
mkdir -p /workspace/results
python3 /workspace/drone_swarm_games/server/dataset_strategy_audit.py \
  --require-cuda \
  --scenarios "${STRATEGY_SCENARIOS:-1048576}" \
  --batch "${STRATEGY_BATCH:-65536}" \
  --grid "${STRATEGY_GRID:-32}" \
  --scratch-gb "${STRATEGY_SCRATCH_GB:-24}" \
  --out /workspace/results/dataset_strategy_audit.json \
  --csv-out /workspace/results/dataset_strategy_audit.csv


==> anc/server/run_field_resolution_audit.sh <==
#!/usr/bin/env bash
# Run on the remote GPU/server after bootstrap.sh.
set -euo pipefail
if [ -f /venv/main/bin/activate ]; then
  . /venv/main/bin/activate
fi
mkdir -p /workspace/results
python3 /workspace/drone_swarm_games/server/field_resolution_audit.py \
  --require-cuda \
  --sides "${FIELD_SIDES:-32,48,64,96,128}" \
  --scenarios "${FIELD_SCENARIOS:-131072}" \
  --batch "${FIELD_BATCH:-4096}" \
  --agents "${FIELD_AGENTS:-32}" \
  --bandwidth-multipliers "${FIELD_BANDWIDTH_MULTIPLIERS:-0.25,0.35,0.50,0.75,1.00,1.25,1.50}" \
  --out /workspace/results/field_resolution_audit.json


==> anc/server/run_formal_checks.sh <==
#!/usr/bin/env bash
# Run Lean and Coq checks for the field-resolution numeric certificates.
set -euo pipefail

ROOT="${ROOT:-/workspace/drone_swarm_games}"
OUT="${OUT:-/workspace/results/formal_checks.json}"
LEAN_BIN="${LEAN_BIN:-lean}"
COQC_BIN="${COQC_BIN:-coqc}"

mkdir -p "$(dirname "$OUT")"
cd "$ROOT"

LEAN_VERSION="$($LEAN_BIN --version)"
COQ_VERSION="$($COQC_BIN --version | head -n 1)"

$LEAN_BIN formal/lean/SwarmRisk.lean
$COQC_BIN -Q formal/coq SwarmRisk formal/coq/SwarmRisk.v

cat > "$OUT" <<JSON
{
  "lean_status": "ok",
  "lean_version": "$LEAN_VERSION",
  "lean_file": "formal/lean/SwarmRisk.lean",
  "coq_status": "ok",
  "coq_version": "$COQ_VERSION",
  "coq_file": "formal/coq/SwarmRisk.v"
}
JSON
cat "$OUT"


==> anc/server/run_gpu_game_theory_sweep.sh <==
#!/usr/bin/env bash
# Run on the remote GPU/server after bootstrap.sh.
set -euo pipefail
if [ -f /venv/main/bin/activate ]; then
  . /venv/main/bin/activate
fi
mkdir -p /workspace/results
python3 /workspace/drone_swarm_games/server/gpu_game_theory_sweep.py \
  --require-cuda \
  --sizes "${SIZES:-6,8,16,32}" \
  --scenarios "${SCENARIOS:-524288}" \
  --batch "${BATCH:-131072}" \
  --steps "${STEPS:-768}" \
  --scratch-gb "${SCRATCH_GB:-48}" \
  --out /workspace/results/gpu_game_theory_sweep.json


==> anc/server/run_markov_entropy_audit.sh <==
#!/usr/bin/env bash
# Run the repeated Markov-game / entropy-budget audit on the remote GPU.
set -euo pipefail
if [ -f /venv/main/bin/activate ]; then
  . /venv/main/bin/activate
fi
mkdir -p /workspace/results
python3 /workspace/drone_swarm_games/server/markov_entropy_audit.py \
  --require-cuda \
  --trajectories "${MARKOV_TRAJECTORIES:-1048576}" \
  --batch "${MARKOV_BATCH:-65536}" \
  --horizon "${MARKOV_HORIZON:-32}" \
  --scratch-gb "${MARKOV_SCRATCH_GB:-32}" \
  --out /workspace/results/markov_entropy_audit.json \
  --csv-out /workspace/results/markov_entropy_audit.csv

